Rotating synchrotron radiation: Photon emission from magnetized and rotating quark-gluon plasma

This paper investigates the production of non-prompt photons originating from rotating synchrotron radiation (RoSyRa), specifically the emission of photons by a rigidly rotating quark-gluon plasma in thermal equilibrium, in the presence of an external magnetic field. We compute the non-prompt photon spectrum and its elliptic flow ($v_2$) at mid-rapidity. In particular, we investigate the finite volume effects. We find that at low transverse momentum, the magnetic field induces a significant $v_2$, while the plasma rotation boosts the synchrotron radiation of negatively charged quarks. These findings make RoSyRa a viable candidate mechanism to resolve the "direct photon puzzle."

==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_d.dat <==
0.50	9.46039e-06
0.70	1.75745e-06
0.90	4.72963e-07
1.10	1.52835e-07
1.30	5.17789e-08
1.50	2.07240e-08
1.70	8.20756e-09
1.90	2.94733e-09
2.25	8.20198e-10
3.00	5.04424e-11
4.25	3.43973e-15


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_s.dat <==
0.50	6.86094e-06
0.70	1.21105e-06
0.90	3.14378e-07
1.10	9.84377e-08
1.30	3.23611e-08
1.50	1.27255e-08
1.70	4.93431e-09
1.90	1.68426e-09
2.25	4.64464e-10
3.00	3.01820e-11
4.25	2.27938e-15


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_u.dat <==
0.50	6.66809e-08
0.70	7.03719e-09
0.90	1.42732e-09
1.10	4.47305e-10
1.30	1.40052e-10
1.50	4.82987e-11
1.70	1.42195e-11
1.90	3.68693e-12
2.25	2.27772e-13
3.00	1.72310e-17
4.25	6.59641e-25


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_ubar.dat <==
0.50	7.45269e-05
0.70	2.83576e-05
0.90	1.06402e-05
1.10	3.62010e-06
1.30	1.13185e-06
1.50	4.10926e-07
1.70	1.61709e-07
1.90	6.72479e-08
2.25	1.53531e-08
3.00	7.88339e-10
4.25	6.72980e-12


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_d.dat <==
0.50	5.78739e-05
0.70	3.52886e-05
0.90	2.23757e-05
1.10	1.43705e-05
1.30	9.07944e-06
1.50	5.67853e-06
1.70	3.49611e-06
1.90	1.85098e-06
2.25	4.04873e-07
3.00	1.90023e-08
4.25	1.81725e-10


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_s.dat <==
0.50	4.43323e-05
0.70	2.74729e-05
0.90	1.79811e-05
1.10	1.17816e-05
1.30	7.63748e-06
1.50	4.87472e-06
1.70	3.05941e-06
1.90	1.63873e-06
2.25	3.59167e-07
3.00	1.68380e-08
4.25	1.61195e-10


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_u.dat <==
0.50	6.67009e-08
0.70	7.03722e-09
0.90	1.42732e-09
1.10	4.47305e-10
1.30	1.40052e-10
1.50	4.82987e-11
1.70	1.42195e-11
1.90	3.68693e-12
2.25	2.27772e-13
3.00	1.72310e-17
4.25	6.59641e-25


==> anc/data_RoSyRa/fig10a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_ubar.dat <==
0.50	1.82470e-04
0.70	1.08867e-04
0.90	6.81115e-05
1.10	4.34644e-05
1.30	2.76804e-05
1.50	1.72090e-05
1.70	1.06423e-05
1.90	6.50463e-06
2.25	2.66140e-06
3.00	3.65614e-07
4.25	6.54732e-09


==> anc/data_RoSyRa/fig10a/rates_vs_kT_var_flavor_eB_18000_Omega_3_T_300_R_10.gnu <==
set terminal epslatex standalone color colortext 10   # Set output terminal to epslatex with color and text size 10
set pointsize 1.2                                     # Set the size of plot points to 1.2
set samples 1000                                      # Set the number of samples for functions to 1000
set key top right offset 0.9,-0.8                     # Place the legend at the top right with an offset
set key spacing 1.2                                   # Adjust legend spacing
set key title ' $\Omega$' offset 0,0.4               # Add a title to the legend with an offset
set key maxrows 4                                      # Set the legend to have a maximum of 4 rows
set out 'temp.tex'                                    # Direct output to 'temp.tex' file

set label "(a)" at graph 0.025,0.05                   # Add label "(a)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'                               # Set x-axis label
set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set y-axis label
set logscale y                                         # Set y-axis to logarithmic scale
set format y "%.1e"                                    # Format y-axis as scientific notation
set format x "%g"                                      # Format x-axis as general
set key title ' Flavor' offset 0,0.4                  # Add a title to the legend with an offset
set title ' $eB=18000$ MeV$^2$, $\Omega$=3 MeV, $T$=300 MeV, $R=10$ fm'  # Set plot title

plot[:][1e-15:1e-2] \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_ubar.dat" using 1:2 with linespoints linetype 1 pointtype 6 title '$\bar{u}$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_ubar.dat" using 1:2 with linespoints linetype 1 pointtype 7 title '$\bar{u}$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_d.dat" using 1:2 with linespoints linetype 2 pointtype 8 title '$d$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_d.dat" using 1:2 with linespoints linetype 2 pointtype 9 title '$d$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_u.dat" using 1:2 with linespoints linetype 3 pointtype 10 title '$u$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_u.dat" using 1:2 with linespoints linetype 3 pointtype 11 title '$u$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_s.dat" using 1:2 with linespoints linetype 4 pointtype 12 title '$s$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_s.dat" using 1:2 with linespoints linetype 4 pointtype 13 title '$s$ Unc'

set output                                             # Reset output to default (screen)
!pdflatex temp.tex                                     # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_vs_kT_var_flavor_eB_18000_Omega_3_T_300_R_10.pdf  # Crop the PDF and save as a new file
!rm temp*                                              # Remove temporary files
unset label                                            # Remove any labels from the plot



==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_d.dat <==
0.50	0.035159
0.70	-0.466048
0.90	-0.672412
1.10	-0.773390
1.30	-0.842597
1.50	-0.870730
1.70	-0.893173
1.90	-0.933034
2.25	-0.950973
3.00	-0.951057
4.25	-0.951057


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_s.dat <==
0.50	0.070238
0.70	-0.446318
0.90	-0.657788
1.10	-0.761862
1.30	-0.834462
1.50	-0.863698
1.70	-0.885875
1.90	-0.929362
2.25	-0.950953
3.00	-0.951057
4.25	-0.951057


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_u.dat <==
0.50	-0.653392
0.70	-0.880975
0.90	-0.939422
1.10	-0.949627
1.30	-0.951018
1.50	-0.951056
1.70	-0.951057
1.90	-0.951057
2.25	-0.951057
3.00	-0.951058
4.25	-1.000000


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_ubar.dat <==
0.50	0.340615
0.70	0.296922
0.90	0.195308
1.10	-0.005085
1.30	-0.322415
1.50	-0.499771
1.70	-0.608997
1.90	-0.677813
2.25	-0.764994
3.00	-0.862698
4.25	-0.950912


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_d.dat <==
0.50	0.425330
0.70	0.436606
0.90	0.437815
1.10	0.439609
1.30	0.439492
1.50	0.440810
1.70	0.441426
1.90	0.372022
2.25	0.028694
3.00	-0.476617
4.25	-0.744009


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_s.dat <==
0.50	0.449248
0.70	0.458698
0.90	0.464287
1.10	0.465618
1.30	0.465710
1.50	0.465158
1.70	0.464903
1.90	0.394800
2.25	0.050054
3.00	-0.463189
4.25	-0.736351


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_u.dat <==
0.50	-0.653273
0.70	-0.880974
0.90	-0.939422
1.10	-0.949627
1.30	-0.951018
1.50	-0.951056
1.70	-0.951057
1.90	-0.951057
2.25	-0.951057
3.00	-0.951058
4.25	-1.000000


==> anc/data_RoSyRa/fig10b/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_ubar.dat <==
0.50	0.453948
0.70	0.467416
0.90	0.475655
1.10	0.478405
1.30	0.478733
1.50	0.473899
1.70	0.472239
1.90	0.470867
2.25	0.467656
3.00	0.474301
4.25	0.214308


==> anc/data_RoSyRa/fig10b/v2_vs_kT_var_flavor_eB_18000_Omega_3_T_300_R_10.gnu <==
set terminal epslatex standalone color colortext 10   # Set output terminal to epslatex with color and text size 10
set pointsize 1.2                                     # Set the size of plot points to 1.2
set samples 1000                                      # Set the number of samples for functions to 1000
set key top left offset -1.6,0                        # Place the legend at the top left with an offset
set key spacing 1.2                                   # Adjust legend spacing
set key maxrows 2                                     # Set the legend to have a maximum of 2 rows
set out 'temp.tex'                                    # Direct output to 'temp.tex' file

set label "(b)" at graph 0.925,0.5                    # Add label "(b)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'                              # Set x-axis label
set ylabel '$v_2$'                                    # Set y-axis label
set format y "%g"                                      # Format y-axis as general
set format x "%g"                                      # Format x-axis as general
set title '$eB=18000$ MeV$^2$, $\Omega$=3 MeV, $T$=300 MeV, $R=10$ fm'  # Set plot title

plot[:][-1:0.8] \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_ubar.dat" using 1:2 with linespoints linetype 1 pointtype 6 pointsize 1.5 title '$\bar{u}$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_ubar.dat" using 1:2 with linespoints linetype 1 pointtype 7 pointsize 1.5 title '$\bar{u}$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_d.dat" using 1:2 with linespoints linetype 2 pointtype 8 pointsize 1.5 title '$d$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_d.dat" using 1:2 with linespoints linetype 2 pointtype 9 pointsize 1.5 title '$d$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_u.dat" using 1:2 with linespoints linetype 3 pointtype 10 pointsize 1.5 title '$u$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_u.dat" using 1:2 with linespoints linetype 3 pointtype 11 pointsize 1.5 title '$u$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_s.dat" using 1:2 with linespoints linetype 4 pointtype 12 pointsize 1.5 title '$s$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_s.dat" using 1:2 with linespoints linetype 4 pointtype 13 pointsize 1.5 title '$s$ Unc'

set output                                             # Reset output to default (screen)
!pdflatex temp.tex                                     # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_vs_kT_var_flavor_eB_18000_Omega_3_T_300_R_10.pdf  # Crop the PDF and save as a new file
!rm temp*                                              # Remove temporary files
unset label                                            # Remove any labels from the plot



==> anc/data_RoSyRa/fig11a/SRPhotons_Rates_Con_eB_9000_Omega_3_T_200_kT_1.5_total.txt <==
5 2.78188e-10
10 3.79149e-09
20 3.50317e-08
30 1.36495e-07
40 2.95365e-07
50 5.32947e-07
65 1.18061e-06


==> anc/data_RoSyRa/fig11a/SRPhotons_Rates_Con_eB_9000_Omega_3_T_300_kT_1.5_total.txt <==
5 7.56079e-09
10 8.87535e-08
20 7.09833e-07
30 2.58519e-06
40 5.15809e-06
50 8.46091e-06
65 1.64150e-05


==> anc/data_RoSyRa/fig11a/SRPhotons_Rates_Con_eB_9000_Omega_3_T_400_kT_1.5_total.txt <==
5 5.19864e-08
10 5.29956e-07
20 3.64034e-06
30 1.24271e-05
40 2.35472e-05
50 3.64082e-05
65 6.44681e-05


==> anc/data_RoSyRa/fig11a/SRPhotons_Rates_Unc_eB_9000_Omega_3_T_200_kT_1.5_total.txt <==
5 1.34847e-06
10 1.42050e-06
20 1.59636e-06
30 1.63415e-06
40 1.59538e-06
50 1.51557e-06
65 1.24711e-06


==> anc/data_RoSyRa/fig11a/SRPhotons_Rates_Unc_eB_9000_Omega_3_T_300_kT_1.5_total.txt <==
5 2.30220e-05
10 2.38037e-05
20 2.53363e-05
30 2.47999e-05
40 2.32932e-05
50 2.14326e-05
65 1.72388e-05


==> anc/data_RoSyRa/fig11a/SRPhotons_Rates_Unc_eB_9000_Omega_3_T_400_kT_1.5_total.txt <==
5 1.02290e-04
10 1.04979e-04
20 1.08680e-04
30 1.03595e-04
40 9.48532e-05
50 8.52994e-05
65 6.74020e-05


==> anc/data_RoSyRa/fig11a/rates_both_vs_R_var_T_eB_9000_Omega_3_kT_1.5.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key top left                                     # Place the legend at the top left
set key spacing 1.2 offset 0,-4                      # Adjust legend spacing with an offset
set out 'temp.tex'                                   # Direct output to 'temp.tex' file

set label "(a)" at graph 0.925,0.95                  # Add label "(a)" at the specified graph coordinates

set xlabel '$R$ [fm]'                                # Set x-axis label
set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set y-axis label
set xtics 10                                         # Set x-axis tics every 10 units
set format y "%.1e"                                  # Format y-axis as scientific notation
set format x "%g"                                    # Format x-axis as general
set key title ' $T$ [MeV]' offset 0,0.5              # Add a title to the legend with an offset
set title '$eB=9000$ MeV$^2$, $\Omega$=3 MeV, $k_T$=1.5 GeV'  # Set plot title

plot \
    "SRPhotons_Rates_Unc_eB_9000_Omega_3_T_200_kT_1.5_total.txt" using 1:2 with linespoints linetype 1 pointtype 7 title '$200$ Unc', \
    "SRPhotons_Rates_Con_eB_9000_Omega_3_T_200_kT_1.5_total.txt" using 1:2 with linespoints linetype 1 pointtype 6 title '$200$ Con', \
    "SRPhotons_Rates_Unc_eB_9000_Omega_3_T_300_kT_1.5_total.txt" using 1:2 with linespoints linetype 2 pointtype 9 title '$300$ Unc', \
    "SRPhotons_Rates_Con_eB_9000_Omega_3_T_300_kT_1.5_total.txt" using 1:2 with linespoints linetype 2 pointtype 8 title '$300$ Con', \
    "SRPhotons_Rates_Unc_eB_9000_Omega_3_T_400_kT_1.5_total.txt" using 1:2 with linespoints linetype 3 pointtype 11 title '$400$ Unc', \
    "SRPhotons_Rates_Con_eB_9000_Omega_3_T_400_kT_1.5_total.txt" using 1:2 with linespoints linetype 3 pointtype 10 title '$400$ Con'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_both_vs_R_var_T_eB_9000_Omega_3_kT_1.5.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig11b/SRPhotons_v2_Con_eB_9000_Omega_3_T_200_kT_1.5_total.txt <==
10 -0.873069
20 -0.599188
30 -0.148972
40 -0.022202
50 0.008828
65 0.042691


==> anc/data_RoSyRa/fig11b/SRPhotons_v2_Con_eB_9000_Omega_3_T_300_kT_1.5_total.txt <==
10 -0.877362
20 -0.600002
30 -0.121889
40 0.017343
50 0.048173
65 0.070254


==> anc/data_RoSyRa/fig11b/SRPhotons_v2_Con_eB_9000_Omega_3_T_400_kT_1.5_total.txt <==
10 -0.882288
20 -0.609905
30 -0.120576
40 0.030071
50 0.064748
65 0.084180


==> anc/data_RoSyRa/fig11b/SRPhotons_v2_Unc_eB_9000_Omega_3_T_200_kT_1.5_total.txt <==
10 0.385794
20 0.375507
30 0.275135
40 0.164790
50 0.076103
65 0.042294


==> anc/data_RoSyRa/fig11b/SRPhotons_v2_Unc_eB_9000_Omega_3_T_300_kT_1.5_total.txt <==
10 0.383091
20 0.372905
30 0.285383
40 0.188149
50 0.107051
65 0.069955


==> anc/data_RoSyRa/fig11b/SRPhotons_v2_Unc_eB_9000_Omega_3_T_400_kT_1.5_total.txt <==
10 0.383299
20 0.373692
30 0.292806
40 0.203288
50 0.127017
65 0.084457


==> anc/data_RoSyRa/fig11b/v2_both_vs_R_var_T_eB_9000_Omega_3_kT_1.5.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key bottom right                                  # Place the legend at the bottom right
set key spacing 1.2                                  # Adjust legend spacing
set out 'temp.tex'                                    # Direct output to 'temp.tex' file

set label "(b)" at graph 0.925,0.95                  # Add label "(b)" at the specified graph coordinates

set xlabel '$R$ [fm]'                                # Set x-axis label
set ylabel '$v_2$'                                    # Set y-axis label
set xtics 10                                          # Set x-axis tics every 10 units
set format y "%g"                                    # Format y-axis as general
set format x "%g"                                    # Format x-axis as general
set key title ' $T$ [MeV]' offset 0,0.5              # Add a title to the legend with an offset
set title '$eB=9000$ MeV$^2$, $\Omega$=3 MeV, $k_T$=1.5 GeV'  # Set plot title

plot \
    "SRPhotons_v2_Unc_eB_9000_Omega_3_T_200_kT_1.5_total.txt" using 1:2 with linespoints linetype 1 pointtype 7 title '$200$ Unc', \
    "SRPhotons_v2_Con_eB_9000_Omega_3_T_200_kT_1.5_total.txt" using 1:2 with linespoints linetype 1 pointtype 6 title '$200$ Con', \
    "SRPhotons_v2_Unc_eB_9000_Omega_3_T_300_kT_1.5_total.txt" using 1:2 with linespoints linetype 2 pointtype 9 title '$300$ Unc', \
    "SRPhotons_v2_Con_eB_9000_Omega_3_T_300_kT_1.5_total.txt" using 1:2 with linespoints linetype 2 pointtype 8 title '$300$ Con', \
    "SRPhotons_v2_Unc_eB_9000_Omega_3_T_400_kT_1.5_total.txt" using 1:2 with linespoints linetype 3 pointtype 11 title '$400$ Unc', \
    "SRPhotons_v2_Con_eB_9000_Omega_3_T_400_kT_1.5_total.txt" using 1:2 with linespoints linetype 3 pointtype 10 title '$400$ Con'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_both_vs_R_var_T_eB_9000_Omega_3_kT_1.5.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig12a/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_5_kT_0.5_total.txt <==
200 4.15616e-05
300 2.21138e-04
400 6.53185e-04


==> anc/data_RoSyRa/fig12a/SRPhotons_Rates_Unc_eB_27000_Omega_3_R_5_kT_0.5_total.txt <==
200 3.43104e-05
300 1.78865e-04
400 5.51297e-04


==> anc/data_RoSyRa/fig12a/SRPhotons_Rates_Unc_eB_9000_Omega_3_R_5_kT_0.5_total.txt <==
200 6.00100e-05
300 2.78990e-04
400 7.19947e-04


==> anc/data_RoSyRa/fig12a/rates_unc_vs_T_var_eB_Omega_3_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the markers on the plot lines
set samples 1000                                           # Increases the number of points used to evaluate smooth functions
set key top left reverse                                   # Places the legend in the top left, flipping the text and icon order
set key spacing 1.2 offset 0,-1                            # Adjusts vertical spacing and shifts the legend down slightly
set key title ' $\Omega$' offset 0,0.4                    # Sets a LaTeX-formatted title for the legend with a small vertical shift
set out 'temp.tex'                                         # Defines the temporary filename for the LaTeX/EPS output

set label "(a)" at graph 0.925,0.05                        # Places a subfigure label "(a)" at a specific coordinate relative to the plot area

# Set axis labels with LaTeX math; xtics sets tick frequency; formats handle scientific notation/regular numbers
set xlabel '$T$ [MeV]' ; set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ; set xtics 100; set format y "%.1e"; set format x "%g"

set key title ' $eB$ [MeV$^2$]' offset 0,0.5;                # Updates the legend title (overwrites previous) with specific vertical offset
set title 'Unconstrained, $\Omega$=3 MeV, $R$=5 fm, $k_T$=0.5 GeV' # Sets the main plot title

# Plotting block: 'u 1:2' means columns 1 and 2; 'w lp' is linespoints; 'pt' is point type; 't' is legend title
plot\
"SRPhotons_Rates_Unc_eB_9000_Omega_3_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$9000$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_5_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$18000$',\
"SRPhotons_Rates_Unc_eB_27000_Omega_3_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$27000$'

set output                                                 # Closes the output file so it can be processed by the system
!pdflatex temp.tex                                         # System call: compiles the .tex file into a PDF
!pdfcrop temp.pdf rates_unc_vs_T_var_eB_Omega_3_R_5_kT_0.5.pdf # System call: crops white space and renames the final PDF
!rm temp* # System call: deletes all temporary files (temp.tex, temp.pdf, etc.)
unset label                                                # Clears the "(a)" label from the internal Gnuplot memory


==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_0_R_5_kT_0.5_total.txt <==
200 1.03888e-05
300 2.67146e-05
400 4.83947e-05

==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_1_R_5_kT_0.5_total.txt <==
200 1.66801e-05
300 9.53342e-05
400 3.23168e-04


==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_2_R_5_kT_0.5_total.txt <==
200 3.03813e-05
300 1.70516e-04
400 5.39151e-04


==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_5_kT_0.5_total.txt <==
200 4.15616e-05
300 2.21138e-04
400 6.53185e-04


==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_4_R_5_kT_0.5_total.txt <==
200 5.07544e-05
300 2.54882e-04
400 7.17048e-04


==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_5_R_5_kT_0.5_total.txt <==
200 5.85138e-05
300 2.75834e-04
400 7.41576e-04


==> anc/data_RoSyRa/fig12b/SRPhotons_Rates_Unc_eB_18000_Omega_6_R_5_kT_0.5_total.txt <==
200 6.34963e-05
300 2.89538e-04
400 7.40116e-04


==> anc/data_RoSyRa/fig12b/rates_unc_vs_T_var_Omega_eB_18000_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the data markers on the plot
set samples 1000                                           # Number of points for function evaluation (ensures smooth lines)
set key top left reverse                                   # Legend at top-left; flips the icon and label positions
set key spacing 1.2 offset 0,-1                            # Vertical legend spacing and a slight downward shift
set key title ' $\Omega$' offset 0,0.4                    # Sets legend title to the Greek letter Omega via LaTeX
set out 'temp.tex'                                         # Sets the intermediate filename for compilation

set label "(b)" at graph 0.925,0.1                        # Places subfigure label "(b)" near the bottom-right of the plot area

# X/Y labels with complex LaTeX math; xtics every 100 units; Scientific notation for Y axis; General format for X
set xlabel '$T$ [MeV]' ; set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ; set xtics 100; set format y "%.1e"; set format x "%g"

set key title ' $\Omega$ [MeV]' offset 0,0.5               # Updates legend title with units
set title 'Unconstrained, $eB=18000$ MeV$^2$, $R$=5 fm, $k_T$=0.5 GeV' # Main plot title showing constants

# Plotting block: Iterates through files varying Omega (0 through 6)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type (shape); 't' = legend title
plot \
"SRPhotons_Rates_Unc_eB_18000_Omega_0_R_5_kT_0.5_total.txt" u 1:2 w lp pt 11 t '$0$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_1_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$1$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_2_R_5_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$2$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$3$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_4_R_5_kT_0.5_total.txt" u 1:2 w lp pt 8 t '$4$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_5_R_5_kT_0.5_total.txt" u 1:2 w lp pt 9 t '$5$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_6_R_5_kT_0.5_total.txt" u 1:2 w lp pt 10 t '$6$'

set output                                                 # Closes the file handle to allow external processing
!pdflatex temp.tex                                         # System call: Converts LaTeX file to a raw PDF
!pdfcrop temp.pdf rates_unc_vs_T_var_Omega_eB_18000_R_5_kT_0.5.pdf # System call: Crops margins and renames output
!rm temp* # System call: Cleans up temporary files (*.tex, *.log, *.aux, etc.)
unset label                                                # Clears the "(b)" label for the next plot session


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_10_kT_0.5_total.txt <==
200 4.72497e-05
300 2.40411e-04
400 6.93524e-04


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_20_kT_0.5_total.txt <==
200 7.38990e-05
300 3.18235e-04
400 8.41280e-04


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_30_kT_0.5_total.txt <==
200 1.44407e-04
300 5.16802e-04
400 1.20788e-03


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_40_kT_0.5_total.txt <==
200 2.94777e-04
300 9.06490e-04
400 1.89382e-03


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_50_kT_0.5_total.txt <==
200 5.58003e-04
300 1.57101e-03
400 3.02351e-03


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_5_kT_0.5_total.txt <==
200 4.15616e-05
300 2.21138e-04
400 6.53185e-04


==> anc/data_RoSyRa/fig12c/SRPhotons_Rates_Unc_eB_18000_Omega_3_R_65_kT_0.5_total.txt <==
200 9.21267e-04
300 2.47159e-03
400 4.49082e-03


==> anc/data_RoSyRa/fig12c/rates_unc_vs_T_var_R_eB_18000_Omega_3_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Controls the size of the markers (circles, squares, etc.)
set samples 1000                                           # Sets the density of points for any smooth function evaluation
set key top left reverse                                   # Legend in top-left; reverses icon/text order for readability
set key spacing 1.2 offset 0,-1                            # Vertical spacing and slight downward shift for the legend box
set key title ' $\Omega$' offset 0,0.4                    # Legend title (note: this appears to be a placeholder or legacy title)
set out 'temp.tex'                                         # Sets the output filename for the LaTeX/EPS wrapper

set label "(c)" at graph 0.925,0.05                        # Places subfigure label "(c)" at specific relative coordinates

# Sets LaTeX axis labels, tick frequency, and number formatting (scientific for Y, general for X)
set xlabel '$T$ [MeV]'   ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 100; set format y "%.1e"; set format x "%g"

set key title ' $R$ [fm]' offset 0,0.5;                    # Sets the actual legend title to show Radius (R) in femtometers
set title 'Unconstrained, $eB=18000$ MeV$^2$, $\Omega$=3 MeV, $k_T$=0.5 GeV' # Main plot title showing constants

# Plotting block: Iterates through files with different R values (5 through 65)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$5$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_10_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$10$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_20_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$20$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_30_kT_0.5_total.txt" u 1:2 w lp pt 8 t '$30$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_40_kT_0.5_total.txt" u 1:2 w lp pt 9 t '$40$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_50_kT_0.5_total.txt" u 1:2 w lp pt 10 t '$50$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_R_65_kT_0.5_total.txt" u 1:2 w lp pt 11 t '$65$'

set output                                                 # Finalizes the file stream to 'temp.tex'
!pdflatex temp.tex                                         # System call: Compiles the LaTeX/EPS files into a PDF
!pdfcrop temp.pdf rates_unc_vs_T_var_R_eB_18000_Omega_3_kT_0.5.pdf # System call: Crops margins and renames output
!rm temp* # System call: Deletes logs, aux files, and temporary graphics
unset label                                                # Clears label "(c)" to avoid it appearing on subsequent plots


==> anc/data_RoSyRa/fig13a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt <==
5 2.21138e-04
10 2.40411e-04
20 3.18235e-04
30 5.16802e-04
40 9.06490e-04
50 1.57101e-03
65 2.47159e-03


==> anc/data_RoSyRa/fig13a/SRPhotons_Rates_Unc_eB_27000_Omega_3_T_300_kT_0.5_total.txt <==
5 1.78865e-04
10 2.04625e-04
20 3.29991e-04
30 6.71664e-04
40 1.42329e-03
50 2.84297e-03
65 5.48756e-03


==> anc/data_RoSyRa/fig13a/SRPhotons_Rates_Unc_eB_9000_Omega_3_T_300_kT_0.5_total.txt <==
5 2.78990e-04
10 2.89732e-04
20 3.22053e-04
30 3.99908e-04
40 5.23836e-04
50 6.99655e-04
65 7.18894e-04


==> anc/data_RoSyRa/fig13a/rates_unc_vs_R_var_eB_Omega_3_T_300_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the diameter of the markers used in the 'linespoints' plot
set samples 1000                                           # Number of points for sampling (mostly relevant if plotting functions)
set key top left reverse                                   # Positions the legend top-left and flips icon/text order
set key spacing 1.2 offset 0,-1                            # Adjusts vertical gap between legend entries and shifts the box down
set key title ' $\Omega$' offset 0,0.4                    # Sets a title for the legend box using LaTeX math
set out 'temp.tex'                                         # Defines the temporary filename for the LaTeX and graphics output

set label "(a)" at graph 0.925,0.05                        # Places a subfigure label "(a)" in the bottom-right corner of the plot area

# Set labels for R and the Rate; set tick frequency for R to 10; format Y for scientific and X for general numbers
set xlabel '$R$ [fm]'    ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 10; set format y "%.1e"; set format x "%g"

set key title ' eB [MeV$^2$]' offset 0,0.5;                # Updates the legend title to indicate the magnetic field strength (eB)
set title 'Unconstrained, $\Omega$=3 MeV, $T$=300 MeV, $k_T$=0.5 GeV' # Main title indicating fixed parameters

# Plotting block: Compares different magnetic field strengths (9000, 18000, 27000)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend title
plot\
"SRPhotons_Rates_Unc_eB_9000_Omega_3_T_300_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$9000$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$18000$',\
"SRPhotons_Rates_Unc_eB_27000_Omega_3_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$27000$'

set output                                                 # Finalizes the output file stream to 'temp.tex'
!pdflatex temp.tex                                         # System call: Compiles the .tex file into a PDF via PDFLaTeX
!pdfcrop temp.pdf rates_unc_vs_R_var_eB_Omega_3_T_300_kT_0.5.pdf # System call: Trims white margins and renames to the final filename
!rm temp* # System call: Deletes all temporary auxiliary files (tex, log, aux, pdf)
unset label                                                # Clears the "(a)" label from Gnuplot's active memory


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_kT_0.5_total.txt <==
ind 3.35705e-04


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_1_T_300_kT_0.5_total.txt <==
5 9.53342e-05
10 9.89415e-05
20 1.10624e-04
30 1.38318e-04
40 1.85228e-04
50 2.63308e-04
65 4.81461e-04


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_2_T_300_kT_0.5_total.txt <==
5 1.70516e-04
10 1.81572e-04
20 2.22134e-04
30 3.22756e-04
40 5.16052e-04
50 8.58609e-04
65 1.80766e-03


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt <==
5 2.21138e-04
10 2.40411e-04
20 3.18235e-04
30 5.16802e-04
40 9.06490e-04
50 1.57101e-03
65 2.47159e-03


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_4_T_300_kT_0.5_total.txt <==
5 2.54882e-04
10 2.82679e-04
20 4.03979e-04
30 7.09000e-04
40 1.25916e-03


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_5_T_300_kT_0.5_total.txt <==
5 2.75834e-04
10 3.11709e-04
20 4.72273e-04
30 8.53920e-04


==> anc/data_RoSyRa/fig13b/SRPhotons_Rates_Unc_eB_18000_Omega_6_T_300_kT_0.5_total.txt <==
5 2.89538e-04
10 3.33401e-04
20 5.28701e-04
30 7.77940e-04


==> anc/data_RoSyRa/fig13b/rates_unc_vs_R_var_Omega_eB_18000_T_300_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the symbols used on the data lines
set samples 1000                                           # Sampling density (high value ensures smooth rendering of functions)
set key top left reverse                                   # Positions legend in top-left; reverses icon and text alignment
set key spacing 1.2 offset 0,-1                            # Vertical spacing between legend entries and a slight downward shift
set out 'temp.tex'                                         # Name of the temporary file for the LaTeX/EPS structure

set label "(b)" at graph 0.925,0.05                        # Subfigure identifier "(b)" placed in the bottom-right corner

# X-axis for Radius; Y-axis for Rate with LaTeX math; xtics every 10 units; Y in scientific notation, X in general format
set xlabel '$R$ [fm]'    ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 10; set format y "%.1e"; set format x "%g"

set key title ' $\Omega$ [MeV]' offset 0,0.5               # Sets the legend title to the angular velocity Omega with units
set title 'Unconstrained, $eB=18000$ MeV$^2$, $T$=300 MeV, $k_T$=0.5 GeV' # Main plot header showing constants

# Plotting block: Compares various Omega values (0-6)
# Note: The first entry '2.67146e-05' plots a horizontal line (baseline for Omega=0)
plot \
2.67146e-05 w l t '$0$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_1_T_300_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$1$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_2_T_300_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$2$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$3$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_4_T_300_kT_0.5_total.txt" u 1:2 w lp pt 8 t '$4$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_5_T_300_kT_0.5_total.txt" u 1:2 w lp pt 9 t '$5$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_6_T_300_kT_0.5_total.txt" u 1:2 w lp pt 10 t '$6$'

set output                                                 # Closes the file stream to 'temp.tex' for processing
!pdflatex temp.tex                                         # System call: Runs LaTeX to create a PDF from the graphics and text
!pdfcrop temp.pdf rates_unc_vs_R_var_Omega_eB_18000_T_300_kT_0.5.pdf # System call: Removes white margins and saves to final filename
!rm temp* # System call: Deletes logs, aux, and intermediate files to keep the directory clean
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig13c/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_200_kT_0.5_total.txt <==
5 4.15616e-05
10 4.72497e-05
20 7.38990e-05
30 1.44407e-04
40 2.94777e-04
50 5.58003e-04
65 9.21267e-04


==> anc/data_RoSyRa/fig13c/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt <==
5 2.21138e-04
10 2.40411e-04
20 3.18235e-04
30 5.16802e-04
40 9.06490e-04
50 1.57101e-03
65 2.47159e-03


==> anc/data_RoSyRa/fig13c/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_400_kT_0.5_total.txt <==
5 6.53185e-04
10 6.93524e-04
20 8.41280e-04
30 1.20788e-03
40 1.89382e-03
50 3.02351e-03
65 4.49082e-03


==> anc/data_RoSyRa/fig13c/rates_unc_vs_R_var_T_eB_18000_Omega_3_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the markers on the plot lines
set samples 1000                                           # Sampling density (high value ensures smooth lines for analytical functions)
set key top left reverse                                   # Places the legend top-left and reverses icon/text order
set key spacing 1.2 offset 0,-1                            # Adjusts vertical legend spacing and shifts the box down slightly
set key title ' $\Omega$' offset 0,0.4                    # Sets an initial legend title (overwritten later) using LaTeX
set out 'temp.tex'                                         # Temporary file name for the LaTeX/EPS output

set label "(c)" at graph 0.925,0.05                        # Places subfigure label "(c)" in the bottom-right corner of the plot area

# Sets X-axis for Radius, Y-axis for Rate; sets ticks every 10 fm; formats Y for scientific notation
set xlabel '$R$ [fm]'    ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 10; set format y "%.1e"; set format x "%g"

set key title ' $T$ [MeV]' offset 0,0.5                    # Updates legend title to indicate Temperature (T) in MeV
set title 'Unconstrained, $eB=18000$ MeV$^2$, $\Omega$=3 MeV, $k_T$=0.5 GeV' # Main title with fixed physical parameters

# Plotting block: Compares different Temperatures (200, 300, 400 MeV) across varying system radii
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_T_200_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$200$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$300$',\
"SRPhotons_Rates_Unc_eB_18000_Omega_3_T_400_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$400$'

set output                                                 # Finalizes the 'temp.tex' file so it is ready for compilation
!pdflatex temp.tex                                         # System call: Converts the LaTeX file into a PDF
!pdfcrop temp.pdf rates_unc_vs_R_var_T_eB_18000_Omega_3_kT_0.5.pdf # System call: Crops margins and renames the final PDF
!rm temp* # System call: Deletes all temporary auxiliary files (logs, aux, tex)
unset label                                                # Clears the subfigure label for the next plotting session


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_0_T_300_kT_0.5_total.txt <==
ind 0.388637


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_1_T_300_kT_0.5_total.txt <==
5 0.498951
10 0.497192
20 0.490931
30 0.481105
40 0.466374
50 0.450876
65 0.425636


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_2_T_300_kT_0.5_total.txt <==
5 0.476916
10 0.472248
20 0.452921
30 0.428836
40 0.409604
50 0.394565
65 0.374773


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt <==
5 0.453004
10 0.446750
20 0.421208
30 0.397588
40 0.384243
50 0.367892
65 0.273597


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_4_T_300_kT_0.5_total.txt <==
5 0.433890
10 0.427454
20 0.399939
30 0.381786
40 0.357052


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_5_T_300_kT_0.5_total.txt <==
5 0.425798
10 0.414356
20 0.383964
30 0.360184


==> anc/data_RoSyRa/fig14a/SRPhotons_v2_Unc_eB_18000_Omega_6_T_300_kT_0.5_total.txt <==
5 0.411600
10 0.402931
20 0.370958
30 0.270508


==> anc/data_RoSyRa/fig14a/v2_unc_vs_R_var_Omega_eB_18000_T_300_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the markers on the plot
set samples 1000                                           # Sampling rate for functions/lines
set key bottom left reverse offset 0,-0.5                 # Moves legend to BOTTOM left; flips icon/text; shifts down slightly
set key spacing 1.2                                        # Adjusts vertical spacing between legend entries
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label '(a)' at graph 0.925,0.95                       # Places subfigure label '(a)' in the TOP-right corner (unlike previous plots)

# X-axis is Radius; Y-axis is elliptic flow v2; xtics every 10; %g format (removes scientific notation for cleaner decimals)
set xlabel '$R$ [fm]'    ;set ylabel '$v_2$' ;set xtics 10; set format y "%g"; set format x "%g"

set key title ' $\Omega$ [MeV]' offset 0,0.5               # Legend title for angular velocity Omega
set title 'Unconstrained, $eB=18000$ MeV$^2$, $T$=300 MeV, $k_T$=0.5 GeV' # Main title with constants

# Plotting block: Independent variable R on X-axis, v2 on Y-axis
# plot [][0.24:] sets the Y-axis to start at 0.24 while letting X auto-scale
# 0.388637 is the Omega=0 baseline (constant value)
plot [][0.24:] \
0.388637 t '$0$',\
"SRPhotons_v2_Unc_eB_18000_Omega_1_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$1$',\
"SRPhotons_v2_Unc_eB_18000_Omega_2_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$2$',\
"SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$3$',\
"SRPhotons_v2_Unc_eB_18000_Omega_4_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$4$',\
"SRPhotons_v2_Unc_eB_18000_Omega_5_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$5$',\
"SRPhotons_v2_Unc_eB_18000_Omega_6_T_300_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$6$'

set output                                                 # Finalizes temp.tex
!pdflatex temp.tex                                         # System call: Compiles LaTeX to PDF
!pdfcrop temp.pdf v2_unc_vs_R_var_Omega_eB_18000_T_300_kT_0.5.pdf # System call: Crops and renames final plot
!rm temp* # System call: Cleans up temporary auxiliary files
unset label                                                # Clears the label for the next plot session


==> anc/data_RoSyRa/fig14b/SRPhotons_v2_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt <==
0 0.388637
1 0.498951
2 0.476916
3 0.453004
4 0.433890
5 0.425798
6 0.411600


==> anc/data_RoSyRa/fig14b/SRPhotons_v2_Unc_eB_27000_T_300_R_5_kT_0.5_total.txt <==
0 0.228298
1 0.439542
2 0.449461
3 0.445581
4 0.436466
5 0.425459
6 0.420500


==> anc/data_RoSyRa/fig14b/SRPhotons_v2_Unc_eB_9000_T_300_R_5_kT_0.5_total.txt <==
0 0.452206
1 0.496361
2 0.446586
3 0.424629
4 0.407164
5 0.397497
6 0.385655


==> anc/data_RoSyRa/fig14b/v2_unc_vs_Omega_var_eB_T_300_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the markers (points) on the lines
set samples 1000                                           # Ensures high resolution for any analytical functions or lines
set key bottom right reverse                               # Positions the legend in the bottom right; flips icon and text
set key spacing 1.2                                        # Adjusts vertical gap between entries in the legend
set out 'temp.tex'                                         # Name of the temporary file for the LaTeX/graphics output

set label '(b)' at graph 0.025,0.05                       # Places subfigure label '(b)' in the bottom-left corner of the plot

# X-axis for Omega; Y-axis for v2 flow; xtics every 1 unit; %g format for clean decimal numbers
set xlabel '$\Omega$'    ;set ylabel '$v_2$' ;set xtics 1; set format y "%g"; set format x "%g"

set key title '$eB$ [MeV$^2$]' offset 0,0.5;                # Sets legend title to show magnetic field strength with units
set title 'Unconstrained, $T$=300 MeV, $R$=5 fm, $k_T$=0.5 GeV' # Main plot title indicating fixed parameters

# Plotting block: Compares elliptic flow across different eB values (9000, 18000, 27000)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt 7' = solid circle; 't' = legend title
plot\
"SRPhotons_v2_Unc_eB_9000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$9000$',\
"SRPhotons_v2_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$18000$',\
"SRPhotons_v2_Unc_eB_27000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$27000$'

set output                                                 # Finalizes the 'temp.tex' file stream
!pdflatex temp.tex                                         # System call: Compiles the LaTeX/EPS files into a PDF
!pdfcrop temp.pdf v2_unc_vs_Omega_var_eB_T_300_R_5_kT_0.5.pdf # System call: Crops margins and renames output PDF
!rm temp* # System call: Deletes logs, aux files, and temporary graphics to keep directory clean
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig15a/SRPhotons_Rates_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt <==
0 2.67146e-05
1 9.53342e-05
2 1.70516e-04
3 2.21138e-04
4 2.54882e-04
5 2.75834e-04
6 2.89538e-04


==> anc/data_RoSyRa/fig15a/SRPhotons_Rates_Unc_eB_27000_T_300_R_5_kT_0.5_total.txt <==
0 5.64309e-05
1 7.58139e-05
2 1.33113e-04
3 1.78865e-04
4 2.13970e-04
5 2.44433e-04
6 2.65662e-04


==> anc/data_RoSyRa/fig15a/SRPhotons_Rates_Unc_eB_9000_T_300_R_5_kT_0.5_total.txt <==
0 8.12845e-06
1 1.68489e-04
2 2.49399e-04
3 2.78990e-04
4 2.82923e-04
5 2.71473e-04
6 2.46895e-04


==> anc/data_RoSyRa/fig15a/rates_unc_vs_Omega_var_eB_T_300_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the marker size for the data points
set samples 1000                                           # Number of samples for evaluating functions (standard for smooth lines)
set key bottom right reverse                               # Legend in the bottom right; flips icon and text positions
set key spacing 1.2 offset 0,0                             # Vertical spacing between legend entries
set key title ' $\Omega$' offset 0,0.4                    # Legend title (note: this placeholder is overwritten later)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(a)" at graph 0.025,0.95                       # Places subfigure label "(a)" in the TOP-left corner

# X-axis is angular velocity; Y-axis is Rate; xtics every 1 MeV; Y in scientific notation, X in general decimals
set xlabel '$\Omega$ [MeV]'    ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 1; set format y "%.1e"; set format x "%g"

set key title '$eB$ [MeV$^2$]' offset 0,0.5;                # Sets the legend title to the magnetic field strength (eB)
set title 'Unconstrained, $T$=300 MeV, $R$=5 fm, $k_T$=0.5 GeV' # Main plot title indicating fixed parameters

# Plotting block: Compares photon rates vs Omega for three eB values (9000, 18000, 27000)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_eB_9000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$9000$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$18000$',\
"SRPhotons_Rates_Unc_eB_27000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$27000$'

set output                                                 # Finalizes temp.tex and prepares it for the system calls
!pdflatex temp.tex                                         # System call: Compiles the LaTeX/EPS structure into a PDF
!pdfcrop temp.pdf rates_unc_vs_Omega_var_eB_T_300_R_5_kT_0.5.pdf # System call: Crops white margins and saves to final name
!rm temp* # System call: Deletes logs, auxiliary files, and the intermediate .tex file
unset label                                                # Clears the subfigure label for future plotting


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_10_kT_0.5_total.txt <==
1 9.89415e-05
2 1.81572e-04
3 2.40411e-04
4 2.82679e-04
5 3.11709e-04
6 3.33401e-04


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_20_kT_0.5_total.txt <==
1 1.10624e-04
2 2.22134e-04
3 3.18235e-04
4 4.03979e-04
5 4.72273e-04
6 5.28701e-04


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_30_kT_0.5_total.txt <==
1 1.38318e-04
2 3.22756e-04
3 5.16802e-04
4 7.09000e-04
5 8.53920e-04
6 7.77940e-04


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_40_kT_0.5_total.txt <==
1 1.85228e-04
2 5.16052e-04
3 9.06490e-04
4 1.25916e-03


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_50_kT_0.5_total.txt <==
1 2.63308e-04
2 8.58609e-04
3 1.57101e-03


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt <==
1 9.53342e-05
2 1.70516e-04
3 2.21138e-04
4 2.54882e-04
5 2.75834e-04
6 2.89538e-04


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_65_kT_0.5_total.txt <==
1 4.81461e-04
2 1.80766e-03
3 2.47159e-03


==> anc/data_RoSyRa/fig15b/SRPhotons_Rates_Unc_eB_18000_T_300_R_ind_kT_0.5_total.txt <==
0 2.67146e-05


==> anc/data_RoSyRa/fig15b/rates_unc_vs_Omega_var_R_eB_18000_T_300_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets marker size for points
set samples 1000                                           # Number of points for curve sampling
set key top right                                          # Places legend in the top-right corner
set key spacing 1.2 offset 0,-1                            # Vertical spacing and slight downward shift for legend entries
set out 'temp.tex'                                         # Temporary file for LaTeX/EPS output

set label "(b)" at graph 0.025,0.95                       # Places subfigure label "(b)" in the top-left corner

# X-axis is Omega; Y-axis is Rate; xtics every 1 MeV; Y axis uses scientific notation; X axis is general decimals
set xlabel '$\Omega$ [MeV]'    ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 1; set format y "%.1e"; set format x "%g"

set key title ' $R$ [fm]' offset 0,0.5;                    # Legend title for Radius (R) in femtometers
set title 'Unconstrained, $eB=18000$ MeV$^2$, $T$=300 MeV, $k_T$=0.5 GeV' # Plot title with fixed variables

# Plotting block: Compares multiple Radius values (5 to 65 fm)
# The first line plots a specific point ('w p') representing the non-rotating infinite radius case
plot \
"SRPhotons_Rates_Unc_eB_18000_T_300_R_ind_kT_0.5_total.txt" u 1:2 w p pt 13 t '$\Omega=0,\,R=\infty$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt"  u 1:2 w lp pt 5 t '$5$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_10_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$10$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_20_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$20$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_30_kT_0.5_total.txt" u 1:2 w lp pt 8 t '$30$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_40_kT_0.5_total.txt" u 1:2 w lp pt 9 t '$40$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_50_kT_0.5_total.txt" u 1:2 w lp pt 10 t '$50$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_65_kT_0.5_total.txt" u 1:2 w lp pt 11 t '$65$'

set output                                                 # Finalizes temp.tex and closes the output stream
!pdflatex temp.tex                                         # System call: Compiles the LaTeX structure to PDF
!pdfcrop temp.pdf rates_unc_vs_Omega_var_R_eB_18000_T_300_kT_0.5.pdf # System call: Crops white margins and renames
!rm temp* # System call: Cleans up logs, auxiliary files, and the temporary .tex file
unset label                                                # Resets the subfigure label for future scripts


==> anc/data_RoSyRa/fig15c/SRPhotons_Rates_Unc_eB_18000_T_200_R_5_kT_0.5_total.txt <==
0 1.03888e-05
1 1.66801e-05
2 3.03813e-05
3 4.15616e-05
4 5.07544e-05
5 5.85138e-05
6 6.34963e-05


==> anc/data_RoSyRa/fig15c/SRPhotons_Rates_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt <==
0 2.67146e-05
1 9.53342e-05
2 1.70516e-04
3 2.21138e-04
4 2.54882e-04
5 2.75834e-04
6 2.89538e-04


==> anc/data_RoSyRa/fig15c/SRPhotons_Rates_Unc_eB_18000_T_400_R_5_kT_0.5_total.txt <==
0 4.83947e-05
1 3.23168e-04
2 5.39151e-04
3 6.53185e-04
4 7.17048e-04
5 7.41576e-04
6 7.40116e-04


==> anc/data_RoSyRa/fig15c/rates_unc_vs_Omega_var_T_eB_18000_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the markers (points) on the lines
set samples 1000                                           # Number of sampling points (standard for high-resolution lines)
set key top left reverse                                   # Legend in top-left; reverses icon and text alignment
set key spacing 1.2 offset 0,-1                            # Vertical spacing and slight downward shift for the legend box
set key title ' $\Omega$' offset 0,0.4                    # Placeholder legend title (overwritten below)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(c)" at graph 0.925,0.6                        # Places subfigure label "(c)" on the right side, mid-height

# X-axis for angular velocity; Y-axis for Rate; ticks every 1 MeV; Y in scientific notation, X in general decimals
set xlabel '$\Omega$ [MeV]'    ;set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 1; set format y "%.1e"; set format x "%g"

set key title ' $T$ [MeV]' offset 0,0.5                    # Updates legend title to indicate Temperature (T) in MeV
set title 'Unconstrained, $eB=18000$ MeV$^2$, $R$=5 fm, $k_T$=0.5 GeV' # Main plot title with fixed parameters

# Plotting block: Compares photon rates across three Temperatures (200, 300, 400 MeV)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_eB_18000_T_200_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$200$',\
"SRPhotons_Rates_Unc_eB_18000_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$300$',\
"SRPhotons_Rates_Unc_eB_18000_T_400_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$400$'

set output                                                 # Finalizes temp.tex and closes the output stream
!pdflatex temp.tex                                         # System call: Compiles the LaTeX into a PDF
!pdfcrop temp.pdf rates_unc_vs_Omega_var_T_eB_18000_R_5_kT_0.5.pdf # System call: Crops margins and renames output
!rm temp* # System call: Deletes logs, aux, and temporary files
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig16a/SRPhotons_Rates_Unc_Omega_3_T_200_R_5_kT_0.5_total.txt <==
9000 6.00100e-05
18000 4.15616e-05
27000 3.43104e-05


==> anc/data_RoSyRa/fig16a/SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_0.5_total.txt <==
9000 2.78990e-04
18000 2.21138e-04
27000 1.78865e-04


==> anc/data_RoSyRa/fig16a/SRPhotons_Rates_Unc_Omega_3_T_400_R_5_kT_0.5_total.txt <==
9000 7.19947e-04
18000 6.53185e-04
27000 5.51297e-04


==> anc/data_RoSyRa/fig16a/rates_unc_vs_eB_var_T_Omega_3_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets marker size for data points
set samples 1000                                           # Ensures smooth line rendering for high-resolution output
set key top left reverse                                   # Legend in top-left; reverses icon/text order
set key spacing 1.2 offset 0,-5                            # Adjusts vertical spacing and shifts the legend box DOWN by 5 units
set key title ' $\Omega$' offset 0,0.4                    # Placeholder title (overwritten later)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(a)" at graph 0.925,0.95                       # Places subfigure label "(a)" in the TOP-right corner

# X-axis is magnetic field; Y-axis is Rate; xtics every 9000 MeV^2; Y in scientific notation, X in general decimals
set xlabel '$eB$ [MeV$^2]$';set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 9000; set format y "%.1e"; set format x "%g"

set key title ' $T$ [MeV]' offset 0,0.5                    # Updates legend title to indicate Temperature (T) in MeV
set title 'Unconstrained, $\Omega$=3 MeV, $R$=5 fm, $k_T$=0.5 GeV' # Main plot title with fixed parameters

# Plotting block: Compares rates across Temperatures (200, 300, 400 MeV) vs the magnetic field eB
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_Omega_3_T_200_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$200$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$300$',\
"SRPhotons_Rates_Unc_Omega_3_T_400_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$400$'

set output                                                 # Finalizes temp.tex and prepares it for processing
!pdflatex temp.tex                                         # System call: Compiles the LaTeX into a PDF
!pdfcrop temp.pdf rates_unc_vs_eB_var_T_Omega_3_R_5_kT_0.5.pdf # System call: Crops margins and renames output
!rm temp* # System call: Deletes logs, auxiliary files, and temporary tex/pdf files
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig16b/SRPhotons_Rates_Unc_Omega_3_T_200_R_40_kT_0.5_total.txt <==
9000 1.56181e-04
18000 2.94777e-04
27000 5.01588e-04


==> anc/data_RoSyRa/fig16b/SRPhotons_Rates_Unc_Omega_3_T_300_R_40_kT_0.5_total.txt <==
9000 5.23836e-04
18000 9.06490e-04
27000 1.42329e-03


==> anc/data_RoSyRa/fig16b/SRPhotons_Rates_Unc_Omega_3_T_400_R_40_kT_0.5_total.txt <==
9000 1.13641e-03
18000 1.89382e-03
27000 2.80557e-03


==> anc/data_RoSyRa/fig16b/rates_unc_vs_eB_var_T_Omega_3_R_40_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets marker size for the data points
set samples 1000                                           # Number of points for sampling (standard for high-resolution output)
set key top left reverse                                   # Legend in top-left; reverses icon and text alignment
set key spacing 1.2 offset 0,-1                            # Adjusts vertical spacing and shifts the legend box slightly down
set key title ' $\Omega$' offset 0,0.4                    # Legend title placeholder (overwritten by the next key title)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(b)" at graph 0.925,0.05                        # Places subfigure label "(b)" in the bottom-right corner

# X-axis is magnetic field; Y-axis is Rate; xtics every 9000 units; Y in scientific notation, X in general decimals
set xlabel '$eB$ [MeV$^2]$';set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 9000; set format y "%.1e"; set format x "%g"

set key title ' $T$ [MeV]' offset 0,0.5                    # Updates legend title to indicate Temperature (T) in MeV
set title 'Unconstrained, $\Omega$=3 MeV, $R$=40 fm, $k_T$=0.5 GeV' # Main plot title showing the large radius (40 fm)

# Plotting block: Compares photon rates vs eB across three Temperatures (200, 300, 400 MeV)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_Omega_3_T_200_R_40_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$200$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_40_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$300$',\
"SRPhotons_Rates_Unc_Omega_3_T_400_R_40_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$400$'

set output                                                 # Finalizes temp.tex and closes the output stream
!pdflatex temp.tex                                         # System call: Compiles the LaTeX structure into a PDF
!pdfcrop temp.pdf rates_unc_vs_eB_var_T_Omega_3_R_40_kT_0.5.pdf # System call: Crops white margins and renames output
!rm temp* # System call: Deletes logs, auxiliary files, and temporary tex/pdf files
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig16c/SRPhotons_Rates_Unc_Omega_3_T_200_R_5_kT_4.25_total.txt <==
9000 5.87250e-13
18000 4.68626e-12
27000 5.90943e-12


==> anc/data_RoSyRa/fig16c/SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_4.25_total.txt <==
9000 8.46292e-10
18000 6.66525e-09
27000 8.70804e-09


==> anc/data_RoSyRa/fig16c/SRPhotons_Rates_Unc_Omega_3_T_400_R_5_kT_4.25_total.txt <==
9000 3.29136e-08
18000 2.69237e-07
27000 3.62333e-07


==> anc/data_RoSyRa/fig16c/rates_unc_vs_eB_var_T_Omega_3_R_5_kT_4.25.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the size of the markers (points) on the lines
set samples 1000                                           # Number of points for curve sampling
set key top left reverse                                   # Legend in top-left; reverses icon and text alignment
set key spacing 1.2 offset 0,-8                            # Shifts the legend box significantly DOWN (-8 units) to clear data
set key title ' $\Omega$' offset 0,0.4                    # Placeholder title (overwritten below)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(c)" at graph 0.925,0.05                        # Places subfigure label "(c)" in the bottom-right corner

set logscale y                                             # Enables logarithmic scale for Y-axis (essential for high kT data)

# X-axis for eB; Y-axis for Rate; ticks every 9000; Y in scientific notation, X in general decimals
set xlabel '$eB$ [MeV$^2]$';set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 9000; set format y "%.1e"; set format x "%g"

set key title ' $T$ [MeV]' offset 0,0.5                    # Updates legend title to indicate Temperature (T) in MeV
set title 'Unconstrained, $\Omega$=3 MeV, $R$=5 fm, $k_T$=4.25 GeV' # Main plot title showing high kT value

# Plotting block: Compares photon rates vs eB across three Temperatures (200, 300, 400 MeV)
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_Omega_3_T_200_R_5_kT_4.25_total.txt" u 1:2 w lp pt 5 t '$200$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_4.25_total.txt" u 1:2 w lp pt 6 t '$300$',\
"SRPhotons_Rates_Unc_Omega_3_T_400_R_5_kT_4.25_total.txt" u 1:2 w lp pt 7 t '$400$'

set output                                                 # Finalizes temp.tex and prepares it for processing
!pdflatex temp.tex                                         # System call: Compiles the LaTeX into a PDF
!pdfcrop temp.pdf rates_unc_vs_eB_var_T_Omega_3_R_5_kT_4.25.pdf # System call: Crops margins and renames output
!rm temp* # System call: Deletes logs, auxiliary files, and temporary tex/pdf files
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_0_T_300_R_5_kT_0.5_total.txt <==
9000	8.12845e-06
18000	2.67146e-05
27000	5.64309e-05

==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_1_T_300_R_5_kT_0.5_total.txt <==
9000 1.68489e-04
18000 9.53342e-05
27000 7.58139e-05


==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_2_T_300_R_5_kT_0.5_total.txt <==
9000 2.49399e-04
18000 1.70516e-04
27000 1.33113e-04


==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_0.5_total.txt <==
9000 2.78990e-04
18000 2.21138e-04
27000 1.78865e-04


==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_4_T_300_R_5_kT_0.5_total.txt <==
9000 2.82923e-04
18000 2.54882e-04
27000 2.13970e-04


==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_5_T_300_R_5_kT_0.5_total.txt <==
9000 2.71473e-04
18000 2.75834e-04
27000 2.44433e-04


==> anc/data_RoSyRa/fig17a/SRPhotons_Rates_Unc_Omega_6_T_300_R_5_kT_0.5_total.txt <==
9000 2.46895e-04
18000 2.89538e-04
27000 2.65662e-04


==> anc/data_RoSyRa/fig17a/rates_unc_vs_eB_var_Omega_T_300_R_5_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the marker size for the data points
set samples 1000                                           # Number of sampling points (standard for high-resolution output)

# Legend positioning: Places the top-left of the legend box at specific graph coordinates (0.025, 0.325)
set key top left at graph 0.025,0.325
set key spacing 1.2 offset 0,-.99                          # Adjusts vertical spacing and slightly shifts legend entries
set key maxrows 2                                          # Forces the legend entries into 2 rows (creates a horizontal layout)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(a)" at graph 0.925,0.05                        # Places subfigure label "(a)" in the bottom-right corner

# X-axis is magnetic field; Y-axis is Rate; xtics every 9000 MeV^2; Y in scientific notation, X in general decimals
set xlabel '$eB$ [MeV$^2]$';set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 9000; set format y "%.1e"; set format x "%g"

set key title ' $\Omega$ [MeV]'  offset 0,0.5               # Sets legend title to angular velocity Omega with units
set title 'Unconstrained, $T$=300 MeV, $R$=5 fm, $k_T$=0.5 GeV' # Main plot title with fixed parameters

# Plotting block: Compares photon rates vs eB for seven different Omega values (0 through 6)
# [][]: Empty brackets indicate that X and Y ranges are auto-scaled
plot[][]\
"SRPhotons_Rates_Unc_Omega_0_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 4 t '$0$',\
"SRPhotons_Rates_Unc_Omega_1_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$1$',\
"SRPhotons_Rates_Unc_Omega_2_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$2$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$3$',\
"SRPhotons_Rates_Unc_Omega_4_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 8 t '$4$',\
"SRPhotons_Rates_Unc_Omega_5_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 9 t '$5$',\
"SRPhotons_Rates_Unc_Omega_6_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 10 t '$6$'

set output                                                 # Finalizes temp.tex and closes the output stream
!pdflatex temp.tex                                         # System call: Compiles the LaTeX into a PDF
!pdfcrop temp.pdf rates_unc_vs_eB_var_Omega_T_300_R_5_kT_0.5.pdf # System call: Crops margins and renames output
!rm temp* # System call: Deletes logs, auxiliary files, and temporary tex/pdf files
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_10_kT_0.5_total.txt <==
9000 2.89732e-04
18000 2.40411e-04
27000 2.04625e-04


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_20_kT_0.5_total.txt <==
9000 3.22053e-04
18000 3.18235e-04
27000 3.29991e-04


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_30_kT_0.5_total.txt <==
9000 3.99908e-04
18000 5.16802e-04
27000 6.71664e-04


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_40_kT_0.5_total.txt <==
9000 5.23836e-04
18000 9.06490e-04
27000 1.42329e-03


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_50_kT_0.5_total.txt <==
9000 6.99655e-04
18000 1.57101e-03
27000 2.84297e-03


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_0.5_total.txt <==
9000 2.78990e-04
18000 2.21138e-04
27000 1.78865e-04


==> anc/data_RoSyRa/fig17b/SRPhotons_Rates_Unc_Omega_3_T_300_R_65_kT_0.5_total.txt <==
9000 7.18894e-04
18000 2.47159e-03
27000 5.48756e-03


==> anc/data_RoSyRa/fig17b/rates_unc_vs_eB_var_R_Omega_3_T_300_kT_0.5.gnu <==
set terminal epslatex standalone color colortext 11 
set pointsize 1.2                                          # Sets the diameter of the markers used in the linespoints plot
set samples 1000                                           # Sampling rate (standard high resolution for line rendering)
set key top left reverse                                   # Legend in top-left; reverses icon and text alignment
set key spacing 1.2 offset 0,-1                            # Adjusts vertical spacing and shifts the legend box slightly down
set key title ' $\Omega$' offset 0,0.4                    # Placeholder title (overwritten by the next key title command)
set out 'temp.tex'                                         # Temporary file for LaTeX compilation

set label "(b)" at graph 0.925,0.95                       # Places subfigure label "(b)" in the TOP-right corner

# X-axis is eB; Y-axis is Rate; xtics every 9000 units; Y in scientific notation, X in general decimals
set xlabel 'eB [MeV$^2]$';set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]' ;set xtics 9000; set format y "%.1e"; set format x "%g"

set key title '$R$ [fm]' offset 0,0.4;                    # Updates legend title to indicate Radius (R) in femtometers
set title 'Unconstrained, $\Omega$=3 MeV, $T$=300 MeV, $k_T$=0.5 GeV' # Main title with fixed variables

# Plotting block: Compares multiple Radius values (5 fm to 65 fm) against magnetic field eB
# 'u 1:2' = use columns 1 and 2; 'w lp' = with lines and points; 'pt' = point type; 't' = legend label
plot\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_5_kT_0.5_total.txt" u 1:2 w lp pt 5 t '$5$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_10_kT_0.5_total.txt" u 1:2 w lp pt 6 t '$10$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_20_kT_0.5_total.txt" u 1:2 w lp pt 7 t '$20$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_30_kT_0.5_total.txt" u 1:2 w lp pt 8 t '$30$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_40_kT_0.5_total.txt" u 1:2 w lp pt 9 t '$40$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_50_kT_0.5_total.txt" u 1:2 w lp pt 10 t '$50$',\
"SRPhotons_Rates_Unc_Omega_3_T_300_R_65_kT_0.5_total.txt" u 1:2 w lp pt 11 t '$65$'

set output                                                 # Finalizes temp.tex and prepares it for processing
!pdflatex temp.tex                                         # System call: Compiles the LaTeX into a PDF
!pdfcrop temp.pdf rates_unc_vs_eB_var_R_Omega_3_T_300_kT_0.5.pdf # System call: Crops white margins and renames output
!rm temp* # System call: Deletes logs, auxiliary files, and temporary tex/pdf files
unset label                                                # Clears the subfigure label for future plotting sessions


==> anc/data_RoSyRa/fig1a/Data_NonPromptDirect_Photon_Yields_PHENIX_2040_boxes.dat <==
0.5 5.9 1.6 2.1 0.07
0.7 0.9 0.4 0.6 0.07
0.9 0.3983 0.04848 0.1683 0.07
0.9 0.38 0.12 0.21 0.07
1.1 0.1722 0.01461 0.06606 0.07
1.1 0.2 0.05 0.08 0.07
1.3 0.07048 0.005797 0.02765 0.07
1.3 0.1 0.02 0.04 0.07
1.5 0.03187 0.002671 0.01234 0.07
1.5 0.045 0.011 0.016 0.07
1.7 0.01595 0.001359 0.005834 0.07
1.7 0.016 0.006 0.007 0.07
1.9 0.009016 0.0007562 0.00293 0.07
1.9 0.009 0.003 0.004 0.07
2.25 0.003023 0.0002132 0.0009805 0.07
2.25 0.0032 0.0009 0.0012 0.07
2.75 0.0005774 0.0000677 0.0002331 0.07
3 0.00033 0.00014 0.00014 0.07
3.25 0.0001835 0.00002861 0.00007517 0.07
3.75 0.0000585 0.00001343 0.00002735 0.07
4.25 0.000015 0.000018 9.e-6 0.07
4.5 7.887e-6 2.951e-6 7.102e-6 0.07


==> anc/data_RoSyRa/fig1a/RSR_MM_eB_18000_Omega_2_T_200_R_5_total.dat <==
#kT	RSR_v2	kT	RSR_yields	kT	MM_v2	kT	MM_yields
0.50	0.474347	0.50	3.60582e-05	0.5 0.027397260273972768	0.5000000000000001 0.768964056701878
0.70	0.507419	0.70	1.77272e-05	0.6996086105675149  0.046917808219178125	0.7000000000000002 0.260679802057695
0.90	0.517422	0.90	9.14102e-06	0.8992172211350297  0.06335616438356176	0.9000000000000001 0.1063764854316313
1.10	0.516421	1.10	4.59689e-06	1.1017612524461895  0.07465753424657567	1.1000000000000003 0.046896554869265625
1.30	0.512430	1.30	2.24753e-06	1.3013698630137007  0.08013698630136992	1.3  0.022683219636960548
1.50	0.505412	1.50	1.06115e-06	1.5009784735812137  0.08458904109589055	1.5 0.011315956652786067
1.70	0.502500	1.70	4.91334e-07	1.7005870841487285  0.0863013698630139	1.7000000000000002 0.0060051448839816765
1.90	0.500498	1.90	2.22604e-07	1.9001956947162437  0.08561643835616453	1.9000000000000004 0.0032868396965420343
2.25	0.498117	2.25	5.35667e-08	2.2495107632093932  0.07842465753424685	2.2545454545454544 0.0012224984640507894
3.00	0.478900	3.00	2.18047e-09	3.0009784735811897  0.05719178082191875	3 0.00019137235207582583
4.25	0.446221	4.25	6.53784e-12		


==> anc/data_RoSyRa/fig1a/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat <==
0.50	1.03888e-05
0.70	2.52771e-06
0.90	7.21680e-07
1.10	2.46844e-07
1.30	7.15385e-08
1.50	2.48078e-08
1.70	8.26964e-09
1.90	3.12110e-09
2.25	4.79930e-10
3.00	9.82163e-12
4.25	1.77549e-14


==> anc/data_RoSyRa/fig1a/yields_vs_kT_var_methods_eB_18000_Omega_2_T_200_R_5.gnu <==
set terminal epslatex standalone color colortext 10    # Set output terminal to epslatex with color and text size 10
set pointsize 1.2                                      # Set the size of plot points to 1.2
set samples 10000                                      # Set the number of samples for functions to 10000
set key spacing 1.4                                    # Adjust legend spacing
set key bottom left reverse                            # Place the legend at the bottom left and reverse the order
set key Left                                           # Align the legend to the left

set xlabel '$k_T$ [GeV]'                               # Set x-axis label
set ylabel '$\langle\frac{dN}{d^2 k_T dy} \rangle$[GeV$^{-2}$]'  # Set y-axis label
set title '$\Omega= 2$ MeV, $eB= 18000$ MeV$^2$, $T = 200$ MeV, $R = 5$ fm'  # Set plot title
set format y "$10^{\%L}$"                              # Format y-axis as powers of 10
set format x "\%g"                                     # Format x-axis as general
set logscale y                                         # Set y-axis to logarithmic scale

# Compute the volume factor L * \delta t * pi * R^2, necessary for yields, since the RoSyRa files contain the rates
L = 10                                                 # Length
t = 10                                                 # Time
Vol_fac = L * t * pi * 5 * 5                           # Volume factor calculation

# The data file RSR_MM_eB_18000_Omega_2_T_200_R_5_total.dat has the following columns:
# kT RSR_v2 kT RSR_yields kT MM_v2 kT MM_yields

set out 'temp.tex'                                     # Direct output to 'temp.tex' file

plot[0.4:4.6] \
    "RSR_MM_eB_18000_Omega_2_T_200_R_5_total.dat" using 1:(($4*Vol_fac+$8)) with linespoints pointtype 11 title 'RSR+MM', \
    '' using 1:($4*Vol_fac) with linespoints pointtype 7 title 'RSR', \
    '' using 1:8 with linespoints pointtype 5 title 'MM', \
    'SRPhotons_Rates_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat' using 1:($2*Vol_fac) with linespoints pointtype 9 title 'SR: $\Omega=0$', \
    'Data_NonPromptDirect_Photon_Yields_PHENIX_2040_boxes.dat' using 1:2:($1-$5):($1+$5):($2-$3):($2+$3) with boxxyerror linecolor rgb "grey" notitle, \
    '' using 1:2:4 with yerrorbars pointsize 0 linecolor rgb "black" notitle, \
    '' using 1:2 with points pointtype 7 pointsize 1 linecolor rgb "black" title 'Au-Au $\sqrt{s_{N N}} = 200$ GeV, $20-40$\%, PHENIX'

set output                                              # Reset output to default (screen)

# Post-Processing Shell Commands
!pdflatex temp.tex                                      # Compile the LaTeX file to PDF
!pdfcrop temp.pdf yields_vs_kT_var_methods_eB_18000_Omega_2_T_200_R_5.pdf  # Crop the PDF and save as a new file
!rm temp*                                               # Remove temporary files



==> anc/data_RoSyRa/fig1b/Data_Photon_v2_PHENIX_2040.dat <==
0.5 0.0964 0.0113 0.0125 0.0133 0.0133 0.07
0.7 0.0668 0.0289 0.0173 0.0485 0.0336 0.07
0.9 0.064 0.0281 0.0178 0.0555 0.0308 0.07
1.1 0.0866 0.0217 0.0155 0.0403 0.024 0.07
1.19 0.0902 0.0151 0.0097 0.0377 0.0236 0.07
1.25 0.107 0.009 0.009 0.04 0.04 0.07
1.3 0.1251 0.017 0.0146 0.024 0.0178 0.07
1.5 0.1405 0.0202 0.0182 0.0227 0.0185 0.07
1.69 0.1403 0.0104 0.0066 0.0248 0.0185 0.07
1.7 0.2074 0.0269 0.0316 0.0212 0.0291 0.07
1.75 0.155 0.006 0.006 0.04 0.04 0.07
1.9 0.1511 0.0342 0.0314 0.0245 0.0207 0.07
2.2 0.1649 0.0056 0.0046 0.0202 0.0188 0.07
2.25 0.199 0.012 0.012 0.09 0.09 0.07
2.25 0.1846 0.0273 0.0279 0.0174 0.0186 0.07
2.7 0.1592 0.0083 0.0071 0.02 0.0189 0.07
#2.75 0.13 0.15 0.15 0.7 0.7 0.07
3. 0.1412 0.0431 0.0407 0.016 0.0137 0.07
3.2 0.1327 0.0136 0.0098 0.0216 0.019 0.07
3.25 0.164 0.009 0.009 0.06 0.06 0.07
3.75 0.095 0.026 0.026 0.05 0.05 0.07
3.85 0.0972 0.0277 0.0155 0.0192 0.0153 0.07
4.25 0.1561 0.0992 0.1048 0.0121 0.0133 0.07
4.5 0.06 0.017 0.017 0.06 0.06 0.07


==> anc/data_RoSyRa/fig1b/RSR_MM_eB_18000_Omega_2_T_200_R_5_total.dat <==
#kT	RSR_v2	kT	RSR_yields	kT	MM_v2	kT	MM_yields
0.50	0.474347	0.50	3.60582e-05	0.5 0.027397260273972768	0.5000000000000001 0.768964056701878
0.70	0.507419	0.70	1.77272e-05	0.6996086105675149  0.046917808219178125	0.7000000000000002 0.260679802057695
0.90	0.517422	0.90	9.14102e-06	0.8992172211350297  0.06335616438356176	0.9000000000000001 0.1063764854316313
1.10	0.516421	1.10	4.59689e-06	1.1017612524461895  0.07465753424657567	1.1000000000000003 0.046896554869265625
1.30	0.512430	1.30	2.24753e-06	1.3013698630137007  0.08013698630136992	1.3  0.022683219636960548
1.50	0.505412	1.50	1.06115e-06	1.5009784735812137  0.08458904109589055	1.5 0.011315956652786067
1.70	0.502500	1.70	4.91334e-07	1.7005870841487285  0.0863013698630139	1.7000000000000002 0.0060051448839816765
1.90	0.500498	1.90	2.22604e-07	1.9001956947162437  0.08561643835616453	1.9000000000000004 0.0032868396965420343
2.25	0.498117	2.25	5.35667e-08	2.2495107632093932  0.07842465753424685	2.2545454545454544 0.0012224984640507894
3.00	0.478900	3.00	2.18047e-09	3.0009784735811897  0.05719178082191875	3 0.00019137235207582583
4.25	0.446221	4.25	6.53784e-12		


==> anc/data_RoSyRa/fig1b/SRPhotons_v2_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat <==
0.50	0.327691
0.70	0.376761
0.90	0.450361
1.10	0.400398
1.30	0.491054
1.50	0.493650
1.70	0.448306
1.90	0.500437
2.25	0.499658
3.00	0.504133
4.25	0.504534


==> anc/data_RoSyRa/fig1b/v2_vs_kT_var_methods_eB_18000_Omega_2_T_200_R_5.gnu <==
set terminal epslatex standalone color colortext 10  # Set output terminal to epslatex with color and text size 10
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 10000                                     # Set the number of samples for functions to 10000
set key maxrows 5                                     # Set the legend to have a maximum of 5 rows
set key width -4                                      # Set the width of the legend box
set key spacing 1.4                                   # Adjust legend spacing
set key at graph 0.95,0.85 reverse                   # Place the legend at graph coordinates (0.95, 0.85) and reverse the order
set key Left                                          # Align the legend to the left

set xlabel '$k_T$ [GeV]'                             # Set x-axis label
set ylabel '$v_2$'                                   # Set y-axis label
set title '$\Omega= 2$ MeV, $eB=18000$ MeV$^2$, $T = 200$ MeV, $R = 5$ fm'  # Set plot title
set label ' $20-40$\%, PHENIX' at graph 0.59,0.44    # Add a label at graph coordinates (0.59, 0.44)

# Compute the volume factor L * \delta t * pi * R^2, necessary for yields, since the RoSyRa files contain the rates
L = 10                                                # Length
t = 10                                                # Time
Vol_fac = L * t * pi * 5 * 5                          # Volume factor calculation

set out 'temp.tex'                                    # Direct output to 'temp.tex' file

# The data file RSR_MM_eB_18000_Omega_2_T_200_R_5_total.dat has the following columns:
# kT RSR_v2 kT RSR_yields kT MM_v2 kT MM_yields
# The if statement $1>0.51 is necessary because the MM data was available only starting from k_T=0.6.
# An arbitrary line k_T=0.5 was added in the data file for data alignment.

plot[0.4:4.6][:0.55] \
    "RSR_MM_eB_18000_Omega_2_T_200_R_5_total.dat" using 1:($1>0.51 ? ($2*$4*Vol_fac+$6*$8)/($4*Vol_fac+$8) : NaN) with linespoints pointtype 11 title 'RSR+MM', \
    '' using 1:2 with linespoints pointtype 7 title 'RSR', \
    '' using 1:($1>0.51 && $1<3.1 ? $6 : NaN) with linespoints pointtype 5 title 'MM', \
    'SRPhotons_v2_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat' using 1:2 with linespoints pointtype 9 title 'SR: $\Omega=0$', \
    "Data_Photon_v2_PHENIX_2040.dat" using 1:2:($1-$7):($1+$7):($2-$3):($2+$4) with boxxyerror linecolor rgb "grey" notitle, \
    '' using 1:2:($2-$5):($2+$6) with yerrorbars pointsize 0 linecolor rgb "black" notitle, \
    '' using 1:2 with points pointtype 7 pointsize 1 linecolor rgb "black" title 'Au-Au $\sqrt{s_{N N}} = 200$ GeV,'

set output                                            # Reset output to default (screen)

# Post-Processing Shell Commands
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_vs_kT_var_methods_eB_18000_Omega_2_T_200_R_5.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files



==> anc/data_RoSyRa/fig2/Data_NonPromptDirect_Photon_Yields_PHENIX_2040_boxes.dat <==
0.5 5.9 1.6 2.1 0.07
0.7 0.9 0.4 0.6 0.07
0.9 0.3983 0.04848 0.1683 0.07
0.9 0.38 0.12 0.21 0.07
1.1 0.1722 0.01461 0.06606 0.07
1.1 0.2 0.05 0.08 0.07
1.3 0.07048 0.005797 0.02765 0.07
1.3 0.1 0.02 0.04 0.07
1.5 0.03187 0.002671 0.01234 0.07
1.5 0.045 0.011 0.016 0.07
1.7 0.01595 0.001359 0.005834 0.07
1.7 0.016 0.006 0.007 0.07
1.9 0.009016 0.0007562 0.00293 0.07
1.9 0.009 0.003 0.004 0.07
2.25 0.003023 0.0002132 0.0009805 0.07
2.25 0.0032 0.0009 0.0012 0.07
2.75 0.0005774 0.0000677 0.0002331 0.07
3 0.00033 0.00014 0.00014 0.07
3.25 0.0001835 0.00002861 0.00007517 0.07
3.75 0.0000585 0.00001343 0.00002735 0.07
4.25 0.000015 0.000018 9.e-6 0.07
4.5 7.887e-6 2.951e-6 7.102e-6 0.07


==> anc/data_RoSyRa/fig2/Data_NonPromptDirect_Photon_Yields_PHENIX_2040_boxes_forRatios.dat <==
0.5 5.9 1.6 2.1 0.07
0.7 0.9 0.4 0.6 0.07
0.9 0.3983 0.04848 0.1683 0.07
1.1 0.1722 0.01461 0.06606 0.07
1.3 0.07048 0.005797 0.02765 0.07
1.5 0.03187 0.002671 0.01234 0.07
1.7 0.01595 0.001359 0.005834 0.07
1.9 0.009016 0.0007562 0.00293 0.07
2.25 0.003023 0.0002132 0.0009805 0.07
3 0.00033 0.00014 0.00014 0.07
4.25 0.000015 0.000018 9.e-6 0.07


==> anc/data_RoSyRa/fig2/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat <==
0.50	2.67146e-05
0.70	8.10812e-06
0.90	2.85975e-06
1.10	1.06648e-06
1.30	4.44600e-07
1.50	1.91751e-07
1.70	9.24420e-08
1.90	3.96732e-08
2.25	1.05540e-08
3.00	7.19150e-10
4.25	8.97310e-12


==> anc/data_RoSyRa/fig2/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	2.40411e-04
0.70	1.44163e-04
0.90	9.04886e-05
1.10	5.78354e-05
1.30	3.67600e-05
1.50	2.28876e-05
1.70	1.41385e-05
1.90	8.35561e-06
2.25	3.06627e-06
3.00	3.84616e-07
4.25	6.72905e-09


==> anc/data_RoSyRa/fig2/yields_ratios_vs_kT_eB_18000_Omega_3_T_300_R_10.gnu <==
# Plot the Integrated Yields and the ratio with Data for eB=18000 MeV^2 and Omega = 3 MeV at T= 300 MeV, R =10 fm
# for the sum over all flavors from contrained and unconstrained emission

reset

# --- Terminal and Output Setup (MUST be before multiplot) ---
#set terminal qt size 1200,800
set terminal epslatex standalone color colortext 8
set output 'temp.tex' # Set output file ONCE for the entire multiplot

# --- Global Plot Settings ---
set pointsize 1.2
set samples 10000
set key spacing 1.2
set lmargin screen 0.2 # Consistent left margin for both plots
set rmargin screen 0.9 # Consistent right margin for both plots

# --- Multiplot Layout ---
set multiplot layout 2,1 # 2 rows, 1 column
set link x                # Link the x-axes of the two plots

# --- Constants ---
g13 = 0.100738
g23 = 0.40295
FdV = 31415.9; # Assuming this is a constant value
gB = 0.805900793549167

# --- Plot 1 (Top Plot) ---
set size 1, 0.7   # Full width, 70% of total multiplot height
set origin 0, 0.3 # Starts at 30% from the bottom (so it occupies 30% to 100% height)
set bmargin 0

set xlabel ''      # Hide x-axis label for the top plot
set xtics format '' # Hide x-axis tick labels for the top plot
set xtics scale 0  # Hide x-axis tick marks for the top plot
set ytics add ( ""  0.0000001 )
set mytics 10
set format y "$10^{%L}$"

set ylabel '$\langle\frac{dN}{d^2 k_T dy} \rangle$[GeV$^{-2}$]'
set title '$eB$ = 18000 MeV$^2$, $\Omega$ = 3 MeV, $T$ = 300 MeV, $R$ = 10 fm'
set logscale y
set style fill solid 0.2 noborder

set label '2 flavors: $u$ and $d$' at graph 0.7,0.9
set label 'Au-Au, $\sqrt{s_{NN}}=200$ GeV' at graph 0.57,0.84


set key bottom left reverse# Key for the top plot
set key Left

plot 'SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat' u 1:($2 * FdV) w lp pt 7 t '$RSR$', \
      'SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat' u 1:($2 * FdV) w lp pt 9 lc 3 t '$SR:\Omega = 0$', \
      'Data_NonPromptDirect_Photon_Yields_PHENIX_2040_boxes.dat' u 1:2:($1-$5):($1+$5):($2-$3):($2+$3) with boxxyerror lc rgb "grey" notitle, \
      '' using 1:2:4 with yerrorbars ps 0 lc rgb "black" notitle, \
      '' using 1:2 with points pt 7 ps 1 lc rgb "black" t 'Phenix Non-Prompt 20-40\%'
      


# --- Plot 2 (Bottom Plot - Ratio) ---
set size 1, 0.3   # Full width, 30% of total multiplot height
set origin 0, 0    # Starts at the very bottom (0% height)
set tmargin 0
unset bmargin
unset label

unset logscale y   # Ratios are typically linear
set format y "%g"  # Reset y-axis format for the ratio plot
set format x "%g"  

set xtics format "%g" # Ensure x-axis tick labels are shown
set xtics scale 1  # Hide x-axis tick marks for the top plot
set xtics             # Show x-axis ticks for the bottom plot
set xrange restore
unset mytics

set xlabel '$k_T$ [GeV]' # Show x-axis label for the bottom plot
set ylabel 'Theory/Data'
set title '' # No title for the ratio plot

#set yrange [0:25]     # Set appropriate y-range for the ratio plot
# Add a horizontal line at y=1.0 for reference
set arrow from graph 0, first 1.0 to graph 1, first 1.0 nohead lc rgb "gray" dt 2 # Horizontal line at y=1

set key top right

plot '< paste "Data_NonPromptDirect_Photon_Yields_PHENIX_2040_boxes_forRatios.dat" "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat"' u 1:(($7*FdV)/$2) with points pt 7 ps 1 lc 1 dt 1 notitle


# --- End Multiplot ---
unset multiplot # End the multiplot session

# --- Post-processing (External Commands) ---
set output
!pdflatex temp.tex
!pdfcrop temp.pdf yields_ratios_vs_kT_eB_18000_Omega_3_T_300_R_10.pdf
!rm temp*

unset label


==> anc/data_RoSyRa/fig4a/PRD102_2020_rates.dat <==
0.008671	0.080424	0.74569
0.009575	0.079674	0.70177
0.011982	0.077706	0.59481
0.013758	0.076258	0.51953
0.01452	0.075628	0.49141
0.014766	0.075422	0.4829
0.016206	0.074111	0.43584
0.017592	0.072333	0.39937
0.017646	0.072246	0.39802
0.019896	0.067459	0.34365
0.020189	0.066753	0.33672
0.021149	0.064426	0.31403
0.021816	0.062808	0.30274
0.023069	0.059821	0.28082
0.023544	0.058724	0.27019
0.024605	0.0563	0.24944
0.025224	0.054767	0.24157
0.026472	0.050991	0.22832
0.027389	0.048524	0.21916
0.02772	0.047917	0.21555
0.028637	0.046593	0.2037
0.029256	0.045331	0.19726
0.02988	0.041817	0.19135
0.030749	0.040305	0.18339
0.031848	0.038967	0.17334
0.033101	0.037242	0.1629
0.033864	0.036128	0.15727
0.035885	0.033343	0.143481
0.035976	0.033216	0.142841
0.037181	0.031525	0.133477
0.038088	0.030385	0.127632
0.039245	0.029167	0.120976
0.040776	0.027795	0.113155
0.041693	0.02705	0.109462
0.043176	0.025813	0.104663
0.044525	0.024323	0.100385
0.04476	0.024054	0.099448
0.045629	0.023165	0.094729
0.047112	0.022022	0.090092
0.047597	0.021733	0.088718
0.050189	0.020393	0.081088
0.05052	0.020213	0.080155
0.053261	0.01848	0.073124
0.053496	0.01832	0.072574
0.055752	0.0169	0.06774
0.056861	0.016327	0.065666
0.05916	0.015317	0.06182
0.060701	0.0147491	0.059217
0.062808	0.014035	0.055333
0.064349	0.0134987	0.052909
0.065737	0.0130234	0.051148
0.069197	0.0119513	0.047314
0.069289	0.0119234	0.04721
0.071933	0.0111356	0.043756
0.073033	0.0108431	0.04238
0.074333	0.0105327	0.041083
0.076825	0.0099356	0.038943
0.07875	0.0093685	0.03733
0.079945	0.0090811	0.036294
0.083358	0.0085562	0.033494
0.084601	0.0083842	0.032608
0.08945	0.0076438	0.029626
0.090222	0.0075293	0.029206
0.094202	0.0069279	0.027213
0.097423	0.0063746	0.025682
0.098426	0.006237	0.025198
0.104331	0.0056623	0.022544
0.105055	0.0055935	0.022262
0.110235	0.0050976	0.020491
0.114944	0.0047408	0.019088
0.117052	0.0046008	0.018493
0.124593	0.0041375	0.016477
0.125164	0.0041039	0.016332
0.133181	0.0036422	0.0144845
0.137794	0.0033852	0.0136154
0.140045	0.0032707	0.0132469
0.145326	0.0030708	0.0124735
0.150606	0.0029198	0.0117319
0.151859	0.0028672	0.0115473
0.155167	0.0027117	0.0110347
0.161599	0.0025078	0.0101009
0.165732	0.0024082	0.0096302
0.170288	0.0023114	0.0092123
0.178113	0.0021538	0.0086011
0.186418	0.0019505	0.00799
0.188103	0.0019141	0.0078643
0.197507	0.0017398	0.007148
0.210137	0.0015408	0.0062518
0.21234	0.0015107	0.0061205
0.224538	0.00136622	0.0055624
0.226742	0.00134182	0.0054678
0.240567	0.00119486	0.0048893
0.247436	0.00113643	0.0046272
0.251992	0.0011013	0.0044656
0.264953	0.00099983	0.0040562
0.271103	0.00095268	0.0038849
0.278491	0.00090086	0.0036954
0.29078	0.00082684	0.0034082
0.294145	0.00080466	0.0033338
0.301149	0.0007589	0.0031834
0.314063	0.00069655	0.0029269
0.317956	0.00068019	0.0028561
0.331872	0.00062287	0.0026289
0.342534	0.00057841	0.0024799
0.348962	0.00055372	0.002399
0.363604	0.00050993	0.0022275
0.367497	0.00049892	0.0021824
0.386694	0.00044613	0.0019651
0.39246	0.0004312	0.0019078
0.410553	0.00038966	0.0017562
0.417423	0.00037703	0.0017017
0.430523	0.00035316	0.0015919
0.439697	0.00033367	0.0015178
0.453998	0.00030562	0.00141832
0.465044	0.00028933	0.00135385
0.479057	0.00027237	0.0012849
0.490391	0.00025883	0.00123219
0.503923	0.00024152	0.00116631
0.515354	0.00022548	0.00111394
0.522789	0.0002167	0.00108355
0.539159	0.00020466	0.00101967
0.542237	0.00020132	0.00100705
0.557209	0.00018255	0.00094256
0.566048	0.00017366	0.00091041
0.580636	0.00016174	0.00087298
0.591779	0.00015375	0.00084548
0.602142	0.000146215	0.00081293
0.615589	0.000135862	0.0007695
0.622496	0.000131299	0.00075095
0.641315	0.000121936	0.00070689
0.642089	0.000121471	0.00070507
0.661669	0.000108763	0.00065703
0.666283	0.000106415	0.00064604
0.686632	9.7667e-05	0.0006034
0.693166	9.4657e-05	0.00059195
0.706602	8.8295e-05	0.00057146
0.717361	8.4051e-05	0.00055344
0.72926	7.9822e-05	0.00052829
0.741556	7.548e-05	0.00050371
0.753071	7.1199e-05	0.00048658
0.767671	6.5554e-05	0.00046778
0.774193	6.3507e-05	0.00045864
0.793018	5.9254e-05	0.00043151
0.79762	5.819e-05	0.00042553
0.81567	5.2961e-05	0.00040426
0.818749	5.2196e-05	0.00040074
0.83372	4.9185e-05	0.00038328
0.843328	4.7277e-05	0.00037216
0.849082	4.5985e-05	0.00036568
0.869059	4.1569e-05	0.00034561
0.873277	4.0742e-05	0.00034203
0.89479	3.7039e-05	0.00032313
0.895935	3.6833e-05	0.00032189
0.919369	3.2519e-05	0.00029409
0.921282	3.2197e-05	0.00029211
0.938948	2.9701e-05	0.00027793
0.943948	2.9019e-05	0.00027496
0.956614	2.7398e-05	0.00026835
0.969679	2.6127e-05	0.00026055
0.971208	2.5963e-05	0.00025944
0.983881	2.4274e-05	0.00024866
0.991186	2.3393e-05	0.00024197
1.000395	2.2392e-05	0.00023555
1.000403	2.2392e-05	0.00023555


==> anc/data_RoSyRa/fig4a/PRD102_2020_v2_T_200.dat <==
0.008709	-0.187798
0.009655	-0.183971
0.010886	-0.179249
0.012873	-0.172768
0.014624	-0.165978
0.016943	-0.158153
0.019167	-0.149708
0.019829	-0.146881
0.029485	-0.139367
0.04009	-0.144641
0.049413	-0.117927
0.061248	-0.118478
0.069338	-0.079734
0.079896	-0.088524
0.089882	-0.066428
0.099869	-0.053123
0.109192	-0.031682
0.119323	-0.027581
0.129072	-0.009932
0.140481	-0.005658
0.149141	0.016817
0.159604	0.013473
0.169069	0.031638
0.179103	0.047564
0.189139	0.055112
0.200737	0.055767
0.210535	0.064522
0.229326	0.086204
0.240262	0.082308
0.249444	0.100612
0.259527	0.097957
0.269515	0.107919
0.280024	0.106678
0.291385	0.112434
0.308995	0.119603
0.319692	0.132012
0.329444	0.130323
0.340284	0.134011
0.35032	0.132046
0.359692	0.143593
0.369729	0.138801
0.390462	0.150659
0.399883	0.146281
0.410297	0.152519
0.420191	0.152416
0.429658	0.161619
0.439221	0.15893
0.459813	0.165582
0.469707	0.164375
0.47979	0.168339
0.489779	0.159997
0.510323	0.176094
0.519366	0.166718
0.530632	0.170992
0.539767	0.182229
0.550136	0.172129
0.560455	0.175403
0.570301	0.184951
0.580054	0.177367
0.5899	0.181745
0.599131	0.183881
0.610918	0.184088
0.630422	0.187052
0.639511	0.190292
0.650636	0.189154
0.660199	0.184396
0.669098	0.191497
0.681501	0.191393
0.689738	0.192151
0.699586	0.179466
0.709005	0.191565
0.719892	0.197804
0.730166	0.190495
0.740011	0.200319
0.751232	0.192184
0.7607	0.192149
0.76922	0.19825
0.780913	0.199111
0.789576	0.202799
0.800038	0.200765
0.81921	0.20304
0.839945	0.199557
0.850456	0.187148
0.859638	0.203555
0.86958	0.200487
0.87971	0.20421
0.890408	0.205209
0.900256	0.1999
0.910055	0.199555
0.919806	0.20538
0.929984	0.207827
0.939215	0.205414
0.960187	0.206206
0.96937	0.209618
0.97988	0.206654
1.000378	0.206032


==> anc/data_RoSyRa/fig4a/PRD102_2020_v2_T_350.dat <==
0.006646	-0.161868
0.01102	-0.159588
0.015677	-0.157087
0.021698	-0.149475
0.02238	-0.152748
0.023005	-0.14293
0.02505	-0.13609
0.025845	-0.133222
0.028003	-0.127669
0.031241	-0.11969
0.034649	-0.118587
0.039534	-0.114726
0.043056	-0.106783
0.044362	-0.103363
0.04743	-0.096634
0.050554	-0.089426
0.056007	-0.083396
0.061346	-0.074975
0.063391	-0.06876
0.067083	-0.060781
0.068276	-0.056626
0.071741	-0.04883
0.075944	-0.046807
0.080659	-0.04438
0.086169	-0.036474
0.090372	-0.029745
0.098608	-0.01772
0.10497	-0.010255
0.11207	-0.002386
0.119512	0.001953
0.126101	0.009308
0.128259	0.013206
0.14263	0.021553
0.144448	0.025635
0.148935	0.031592
0.156092	0.035159
0.164726	0.041264
0.171826	0.047589
0.173871	0.051523
0.179324	0.058584
0.187617	0.058069
0.199432	0.062739
0.206589	0.066454
0.215621	0.072117
0.222664	0.078295
0.229537	0.084289
0.241181	0.082193
0.24885	0.09499
0.259926	0.09249
0.269412	0.103374
0.279239	0.099109
0.293553	0.105655
0.298608	0.107347
0.314627	0.114555
0.318262	0.118085
0.340699	0.121175
0.359273	0.131214
0.369554	0.126838
0.389435	0.135811
0.399262	0.133238
0.409543	0.137908
0.420846	0.139563
0.430275	0.146624
0.44192	0.145447
0.458108	0.150596
0.470719	0.151626
0.480375	0.154237
0.489577	0.14817
0.499176	0.155672
0.510139	0.159717
0.51758	0.155562
0.530702	0.157916
0.53979	0.168617
0.548481	0.159241
0.560125	0.161374
0.570122	0.168728
0.58029	0.163103
0.601079	0.170017
0.630105	0.17079
0.63908	0.174872
0.651235	0.174762
0.659017	0.17171
0.66981	0.17627
0.690145	0.177779
0.699858	0.17219
0.718773	0.182707
0.730417	0.176677
0.738881	0.185208
0.751321	0.178149
0.759387	0.178296
0.769952	0.18293
0.780403	0.183371
0.79006	0.187858
0.800738	0.184916
0.808407	0.186461
0.822039	0.185211
0.839023	0.185175
0.849872	0.175689
0.859869	0.186647
0.882988	0.187714
0.889974	0.189112
0.90355	0.184957
0.910082	0.184479
0.921102	0.189444
0.930986	0.190584
0.939051	0.18801
0.953366	0.189224
0.95933	0.188783
0.970577	0.192424
0.980176	0.188159
0.990344	0.190439
1.000114	0.189594


==> anc/data_RoSyRa/fig4a/SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_100_R_ind_total.dat <==
0.01	0.00064444542091941
0.02	0.00147423950546478
0.03	0.00144571893966271
0.04	0.00113433865970114
0.05	0.000914410401589607
0.06	0.000684757776455156
0.08	0.000420721317415133
0.1	0.000288687968175527
0.12	0.000210476046041308
0.14	0.000159411182550273
0.16	0.000118381674840955
0.18	8.7847958163718E-05
0.2	7.15353722715142E-05
0.22	5.57405174091883E-05
0.4	7.62861473228073E-06
0.6	8.92744639186507E-07
0.8	1.11473713690994E-07
0.9	3.95476160341896E-08
1	1.49421345082281E-08

==> anc/data_RoSyRa/fig4a/SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_200_R_ind_total.dat <==
0.01	0.025415771172231
0.02	0.021576158170139
0.03	0.0139033620256559
0.04	0.00903813865478548
0.05	0.00649746872073801
0.06	0.00474281730413848
0.08	0.00288605207605119
0.1	0.00194367974250977
0.12	0.00139419093528728
0.14	0.00104025103199351
0.16	0.000816705182025492
0.18	0.000635072786320728
0.2	0.000516139480447017
0.22	0.000430749670379353
0.4	0.00010673057807697
0.6	3.16003731058389E-05
0.8	1.05098125825676E-05
0.9	6.08041910786001E-06
1	3.5639407251625E-06


==> anc/data_RoSyRa/fig4a/SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_350_R_ind_total.dat <==
0.01	0.230666442121946
0.02	0.109283105054278
0.03	0.0606047699349059
0.04	0.0375888961495577
0.05	0.026371814915384
0.06	0.0196959016724513
0.08	0.01162426324058
0.1	0.00791453658754532
0.12	0.00580064063339876
0.14	0.00438532347096547
0.16	0.00333611042412646
0.18	0.00272732685130565
0.2	0.00224741103590635
0.22	0.00182502973243476
0.4	0.000554915990781926
0.6	0.000217454990295888
0.8	0.000102696318579476
0.9	7.16958004541508E-05
1	5.19604283558127E-05

==> anc/data_RoSyRa/fig4a/SRPhotons_v2_Unc_eB_18225_Omega_0_NoThermalMass_T_200_R_ind_total.dat <==
0.01	-0.183219
0.02	-0.148279
0.03	-0.133237
0.04	-0.145408
0.05	-0.116416
0.06	-0.113188
0.08	-0.086299
0.10	-0.048978
0.12	-0.026672
0.14	-0.004036
0.16	0.024012
0.18	0.024214
0.20	0.038661
0.22	0.064724
0.40	0.095655
0.60	0.113626
0.80	0.125666
0.90	0.126475
1.00	0.127012


==> anc/data_RoSyRa/fig4a/SRPhotons_v2_Unc_eB_18225_Omega_0_NoThermalMass_T_350_R_ind_total.dat <==
0.01	-0.149938
0.02	-0.150366
0.03	-0.122432
0.04	-0.111837
0.05	-0.078916
0.06	-0.083224
0.08	-0.035679
0.10	-0.007354
0.12	0.018273
0.14	0.039743
0.16	0.051835
0.18	0.062610
0.20	0.070877
0.22	0.082854
0.40	0.136048
0.60	0.153163
0.80	0.160510
0.90	0.167688
1.00	0.173563


==> anc/data_RoSyRa/fig4a/rates_compPRD102_2020_vs_kT_var_T_eB_18225_Omega_0.gnu <==
# Plot the Integrated Rate for eB=18225 MeV^2 and Omega = 0 for the u quark
# for different temperatures and for the unconstrained emission

set terminal epslatex standalone color colortext 10     # Set output terminal to epslatex with color and text size 10
set pointsize 1.2                                      # Set the size of plot points to 1.2
set samples 10000                                      # Set the number of samples for functions to 10000
set key spacing 3                                       # Adjust legend spacing
set key font ",7"                                      # Set legend font size to 7
set xlabel '$k_T$ [GeV]'                               # Set x-axis label
set ylabel '$\langle\frac{dR}{ d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set y-axis label
set title '$eB = m_\pi^2$, $\Omega = 0$ MeV, 2 flavors: u ($\bar{u}$) + d ($\bar{d}$) quarks'  # Set plot title
set logscale y                                         # Set y-axis to logarithmic scale
set style fill solid 0.2 noborder                      # Set fill style for plots
set format y "$10^{%L}$"                              # Format y-axis as powers of 10
set format x "%g"                                      # Format x-axis as general

# Custom y-tics for better readability
set ytics add ( \
    '$10^{-4}$' 10**(-4), \
    '$0.001$' 10**(-3), \
    '$0.010$' 10**(-2), \
    '$0.100$' 10**(-1), \
    '$1$' 1 \
)

# Rate factors for high kT
RateFactorHightkT50MeV = 0.00267205
RateFactorHightkT100MeV = 0.00424162
RateFactorHightkT200MeV = 0.00673314
RateFactorHightkT350MeV = 0.00977785

set key top right                                      # Place the legend at the top right
set out 'temp.tex'                                     # Direct output to 'temp.tex' file
set yrange [3*10**-6:0.4]                                # Set y-axis range

plot \
    'PRD102_2020_rates.dat' using 1:($2 * 2 / 2 / pi) with lines linestyle 1 linewidth 2 linecolor rgb "blue" dashtype 1 title '$T = 200$ MeV, Wang \textit{et al}, PRD 102 (2020)$\times 2$', \
    'PRD102_2020_rates.dat' using 1:($3 * 2 / 2 / pi) with lines linestyle 1 linewidth 2 linecolor rgb "red" dashtype 1 title '$T = 350$ MeV, Wang \textit{et al}, PRD 102 (2020)$\times 2$', \
    'SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_200_R_ind_total.dat' using 1:2 with points pointtype 19 linecolor rgb "blue" dashtype 1 title '$T = 200$ MeV, This paper', \
    'SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_350_R_ind_total.dat' using 1:2 with points pointtype 19 linecolor rgb "red" dashtype 1 title '$T = 350$ MeV, This paper', \
    'SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_100_R_ind_total.dat' using 1:2 with points pointtype 19 linecolor rgb "black" dashtype 1 title '$T = 100$ MeV, This paper', \
    (x > 0.2 ? RateFactorHightkT100MeV * (1/(exp(10*x)+1))*(1-(1/(exp(10*x)+1))) / 2 / pi : NaN) with lines linestyle 1 dashtype 2 linecolor rgb "black" title 'QC Analytic $k_T\gg T$, Tuchin, PRC 91 (2015)', \
    (x > 0.7 ? RateFactorHightkT350MeV * (1/(exp(20*x/7)+1))*(1-(1/(exp(20*x/7)+1))) / 2 / pi : NaN) with lines linestyle 1 dashtype 2 linecolor rgb "red" notitle, \
    (x > 0.4 ? RateFactorHightkT200MeV * (1/(exp(5*x)+1))*(1-(1/(exp(5*x)+1))) / 2 / pi : NaN) with lines linestyle 1 dashtype 2 linecolor rgb "blue" notitle

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf "rates_compPRD102_2020_vs_kT_var_T_eB_18225_Omega_0.pdf"  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig4b/PRD102_2020_rates.dat <==
0.008671	0.080424	0.74569
0.009575	0.079674	0.70177
0.011982	0.077706	0.59481
0.013758	0.076258	0.51953
0.01452	0.075628	0.49141
0.014766	0.075422	0.4829
0.016206	0.074111	0.43584
0.017592	0.072333	0.39937
0.017646	0.072246	0.39802
0.019896	0.067459	0.34365
0.020189	0.066753	0.33672
0.021149	0.064426	0.31403
0.021816	0.062808	0.30274
0.023069	0.059821	0.28082
0.023544	0.058724	0.27019
0.024605	0.0563	0.24944
0.025224	0.054767	0.24157
0.026472	0.050991	0.22832
0.027389	0.048524	0.21916
0.02772	0.047917	0.21555
0.028637	0.046593	0.2037
0.029256	0.045331	0.19726
0.02988	0.041817	0.19135
0.030749	0.040305	0.18339
0.031848	0.038967	0.17334
0.033101	0.037242	0.1629
0.033864	0.036128	0.15727
0.035885	0.033343	0.143481
0.035976	0.033216	0.142841
0.037181	0.031525	0.133477
0.038088	0.030385	0.127632
0.039245	0.029167	0.120976
0.040776	0.027795	0.113155
0.041693	0.02705	0.109462
0.043176	0.025813	0.104663
0.044525	0.024323	0.100385
0.04476	0.024054	0.099448
0.045629	0.023165	0.094729
0.047112	0.022022	0.090092
0.047597	0.021733	0.088718
0.050189	0.020393	0.081088
0.05052	0.020213	0.080155
0.053261	0.01848	0.073124
0.053496	0.01832	0.072574
0.055752	0.0169	0.06774
0.056861	0.016327	0.065666
0.05916	0.015317	0.06182
0.060701	0.0147491	0.059217
0.062808	0.014035	0.055333
0.064349	0.0134987	0.052909
0.065737	0.0130234	0.051148
0.069197	0.0119513	0.047314
0.069289	0.0119234	0.04721
0.071933	0.0111356	0.043756
0.073033	0.0108431	0.04238
0.074333	0.0105327	0.041083
0.076825	0.0099356	0.038943
0.07875	0.0093685	0.03733
0.079945	0.0090811	0.036294
0.083358	0.0085562	0.033494
0.084601	0.0083842	0.032608
0.08945	0.0076438	0.029626
0.090222	0.0075293	0.029206
0.094202	0.0069279	0.027213
0.097423	0.0063746	0.025682
0.098426	0.006237	0.025198
0.104331	0.0056623	0.022544
0.105055	0.0055935	0.022262
0.110235	0.0050976	0.020491
0.114944	0.0047408	0.019088
0.117052	0.0046008	0.018493
0.124593	0.0041375	0.016477
0.125164	0.0041039	0.016332
0.133181	0.0036422	0.0144845
0.137794	0.0033852	0.0136154
0.140045	0.0032707	0.0132469
0.145326	0.0030708	0.0124735
0.150606	0.0029198	0.0117319
0.151859	0.0028672	0.0115473
0.155167	0.0027117	0.0110347
0.161599	0.0025078	0.0101009
0.165732	0.0024082	0.0096302
0.170288	0.0023114	0.0092123
0.178113	0.0021538	0.0086011
0.186418	0.0019505	0.00799
0.188103	0.0019141	0.0078643
0.197507	0.0017398	0.007148
0.210137	0.0015408	0.0062518
0.21234	0.0015107	0.0061205
0.224538	0.00136622	0.0055624
0.226742	0.00134182	0.0054678
0.240567	0.00119486	0.0048893
0.247436	0.00113643	0.0046272
0.251992	0.0011013	0.0044656
0.264953	0.00099983	0.0040562
0.271103	0.00095268	0.0038849
0.278491	0.00090086	0.0036954
0.29078	0.00082684	0.0034082
0.294145	0.00080466	0.0033338
0.301149	0.0007589	0.0031834
0.314063	0.00069655	0.0029269
0.317956	0.00068019	0.0028561
0.331872	0.00062287	0.0026289
0.342534	0.00057841	0.0024799
0.348962	0.00055372	0.002399
0.363604	0.00050993	0.0022275
0.367497	0.00049892	0.0021824
0.386694	0.00044613	0.0019651
0.39246	0.0004312	0.0019078
0.410553	0.00038966	0.0017562
0.417423	0.00037703	0.0017017
0.430523	0.00035316	0.0015919
0.439697	0.00033367	0.0015178
0.453998	0.00030562	0.00141832
0.465044	0.00028933	0.00135385
0.479057	0.00027237	0.0012849
0.490391	0.00025883	0.00123219
0.503923	0.00024152	0.00116631
0.515354	0.00022548	0.00111394
0.522789	0.0002167	0.00108355
0.539159	0.00020466	0.00101967
0.542237	0.00020132	0.00100705
0.557209	0.00018255	0.00094256
0.566048	0.00017366	0.00091041
0.580636	0.00016174	0.00087298
0.591779	0.00015375	0.00084548
0.602142	0.000146215	0.00081293
0.615589	0.000135862	0.0007695
0.622496	0.000131299	0.00075095
0.641315	0.000121936	0.00070689
0.642089	0.000121471	0.00070507
0.661669	0.000108763	0.00065703
0.666283	0.000106415	0.00064604
0.686632	9.7667e-05	0.0006034
0.693166	9.4657e-05	0.00059195
0.706602	8.8295e-05	0.00057146
0.717361	8.4051e-05	0.00055344
0.72926	7.9822e-05	0.00052829
0.741556	7.548e-05	0.00050371
0.753071	7.1199e-05	0.00048658
0.767671	6.5554e-05	0.00046778
0.774193	6.3507e-05	0.00045864
0.793018	5.9254e-05	0.00043151
0.79762	5.819e-05	0.00042553
0.81567	5.2961e-05	0.00040426
0.818749	5.2196e-05	0.00040074
0.83372	4.9185e-05	0.00038328
0.843328	4.7277e-05	0.00037216
0.849082	4.5985e-05	0.00036568
0.869059	4.1569e-05	0.00034561
0.873277	4.0742e-05	0.00034203
0.89479	3.7039e-05	0.00032313
0.895935	3.6833e-05	0.00032189
0.919369	3.2519e-05	0.00029409
0.921282	3.2197e-05	0.00029211
0.938948	2.9701e-05	0.00027793
0.943948	2.9019e-05	0.00027496
0.956614	2.7398e-05	0.00026835
0.969679	2.6127e-05	0.00026055
0.971208	2.5963e-05	0.00025944
0.983881	2.4274e-05	0.00024866
0.991186	2.3393e-05	0.00024197
1.000395	2.2392e-05	0.00023555
1.000403	2.2392e-05	0.00023555


==> anc/data_RoSyRa/fig4b/PRD102_2020_v2_T_200.dat <==
0.008709	-0.187798
0.009655	-0.183971
0.010886	-0.179249
0.012873	-0.172768
0.014624	-0.165978
0.016943	-0.158153
0.019167	-0.149708
0.019829	-0.146881
0.029485	-0.139367
0.04009	-0.144641
0.049413	-0.117927
0.061248	-0.118478
0.069338	-0.079734
0.079896	-0.088524
0.089882	-0.066428
0.099869	-0.053123
0.109192	-0.031682
0.119323	-0.027581
0.129072	-0.009932
0.140481	-0.005658
0.149141	0.016817
0.159604	0.013473
0.169069	0.031638
0.179103	0.047564
0.189139	0.055112
0.200737	0.055767
0.210535	0.064522
0.229326	0.086204
0.240262	0.082308
0.249444	0.100612
0.259527	0.097957
0.269515	0.107919
0.280024	0.106678
0.291385	0.112434
0.308995	0.119603
0.319692	0.132012
0.329444	0.130323
0.340284	0.134011
0.35032	0.132046
0.359692	0.143593
0.369729	0.138801
0.390462	0.150659
0.399883	0.146281
0.410297	0.152519
0.420191	0.152416
0.429658	0.161619
0.439221	0.15893
0.459813	0.165582
0.469707	0.164375
0.47979	0.168339
0.489779	0.159997
0.510323	0.176094
0.519366	0.166718
0.530632	0.170992
0.539767	0.182229
0.550136	0.172129
0.560455	0.175403
0.570301	0.184951
0.580054	0.177367
0.5899	0.181745
0.599131	0.183881
0.610918	0.184088
0.630422	0.187052
0.639511	0.190292
0.650636	0.189154
0.660199	0.184396
0.669098	0.191497
0.681501	0.191393
0.689738	0.192151
0.699586	0.179466
0.709005	0.191565
0.719892	0.197804
0.730166	0.190495
0.740011	0.200319
0.751232	0.192184
0.7607	0.192149
0.76922	0.19825
0.780913	0.199111
0.789576	0.202799
0.800038	0.200765
0.81921	0.20304
0.839945	0.199557
0.850456	0.187148
0.859638	0.203555
0.86958	0.200487
0.87971	0.20421
0.890408	0.205209
0.900256	0.1999
0.910055	0.199555
0.919806	0.20538
0.929984	0.207827
0.939215	0.205414
0.960187	0.206206
0.96937	0.209618
0.97988	0.206654
1.000378	0.206032


==> anc/data_RoSyRa/fig4b/PRD102_2020_v2_T_350.dat <==
0.006646	-0.161868
0.01102	-0.159588
0.015677	-0.157087
0.021698	-0.149475
0.02238	-0.152748
0.023005	-0.14293
0.02505	-0.13609
0.025845	-0.133222
0.028003	-0.127669
0.031241	-0.11969
0.034649	-0.118587
0.039534	-0.114726
0.043056	-0.106783
0.044362	-0.103363
0.04743	-0.096634
0.050554	-0.089426
0.056007	-0.083396
0.061346	-0.074975
0.063391	-0.06876
0.067083	-0.060781
0.068276	-0.056626
0.071741	-0.04883
0.075944	-0.046807
0.080659	-0.04438
0.086169	-0.036474
0.090372	-0.029745
0.098608	-0.01772
0.10497	-0.010255
0.11207	-0.002386
0.119512	0.001953
0.126101	0.009308
0.128259	0.013206
0.14263	0.021553
0.144448	0.025635
0.148935	0.031592
0.156092	0.035159
0.164726	0.041264
0.171826	0.047589
0.173871	0.051523
0.179324	0.058584
0.187617	0.058069
0.199432	0.062739
0.206589	0.066454
0.215621	0.072117
0.222664	0.078295
0.229537	0.084289
0.241181	0.082193
0.24885	0.09499
0.259926	0.09249
0.269412	0.103374
0.279239	0.099109
0.293553	0.105655
0.298608	0.107347
0.314627	0.114555
0.318262	0.118085
0.340699	0.121175
0.359273	0.131214
0.369554	0.126838
0.389435	0.135811
0.399262	0.133238
0.409543	0.137908
0.420846	0.139563
0.430275	0.146624
0.44192	0.145447
0.458108	0.150596
0.470719	0.151626
0.480375	0.154237
0.489577	0.14817
0.499176	0.155672
0.510139	0.159717
0.51758	0.155562
0.530702	0.157916
0.53979	0.168617
0.548481	0.159241
0.560125	0.161374
0.570122	0.168728
0.58029	0.163103
0.601079	0.170017
0.630105	0.17079
0.63908	0.174872
0.651235	0.174762
0.659017	0.17171
0.66981	0.17627
0.690145	0.177779
0.699858	0.17219
0.718773	0.182707
0.730417	0.176677
0.738881	0.185208
0.751321	0.178149
0.759387	0.178296
0.769952	0.18293
0.780403	0.183371
0.79006	0.187858
0.800738	0.184916
0.808407	0.186461
0.822039	0.185211
0.839023	0.185175
0.849872	0.175689
0.859869	0.186647
0.882988	0.187714
0.889974	0.189112
0.90355	0.184957
0.910082	0.184479
0.921102	0.189444
0.930986	0.190584
0.939051	0.18801
0.953366	0.189224
0.95933	0.188783
0.970577	0.192424
0.980176	0.188159
0.990344	0.190439
1.000114	0.189594


==> anc/data_RoSyRa/fig4b/SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_100_R_ind_total.dat <==
0.01	4.04917e-03
0.02	9.26292e-03
0.03	9.08372e-03
0.04	7.12726e-03
0.05	5.74541e-03
0.06	4.30246e-03
0.08	2.64347e-03
0.10	1.81388e-03
0.12	1.32246e-03
0.14	1.00161e-03
0.16	7.43814e-04
0.18	5.51965e-04
0.20	4.49470e-04
0.22	3.50228e-04
0.40	4.79320e-05
0.60	5.60928e-06
0.80	7.00410e-07
0.90	2.48485e-07
1.00	9.38842e-08


==> anc/data_RoSyRa/fig4b/SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_200_R_ind_total.dat <==
0.01	1.59692e-01
0.02	1.35567e-01
0.03	8.73574e-02
0.04	5.67883e-02
0.05	4.08248e-02
0.06	2.98000e-02
0.08	1.81336e-02
0.10	1.22125e-02
0.12	8.75996e-03
0.14	6.53609e-03
0.16	5.13151e-03
0.18	3.99028e-03
0.20	3.24300e-03
0.22	2.70648e-03
0.40	6.70608e-04
0.60	1.98551e-04
0.80	6.60351e-05
0.90	3.82044e-05
1.00	2.23929e-05


==> anc/data_RoSyRa/fig4b/SRPhotons_Rates_Unc_eB_18225_Omega_0_NoThermalMass_T_350_R_ind_total.dat <==
0.01	1.44932e+00
0.02	6.86646e-01
0.03	3.80791e-01
0.04	2.36178e-01
0.05	1.65699e-01
0.06	1.23753e-01
0.08	7.30374e-02
0.10	4.97285e-02
0.12	3.64465e-02
0.14	2.75538e-02
0.16	2.09614e-02
0.18	1.71363e-02
0.20	1.41209e-02
0.22	1.14670e-02
0.40	3.48664e-03
0.60	1.36631e-03
0.80	6.45260e-04
0.90	4.50478e-04
1.00	3.26477e-04


==> anc/data_RoSyRa/fig4b/SRPhotons_v2_Unc_eB_18225_Omega_0_NoThermalMass_T_200_R_ind_total.dat <==
0.01	-0.183219
0.02	-0.148279
0.03	-0.133237
0.04	-0.145408
0.05	-0.116416
0.06	-0.113188
0.08	-0.086299
0.10	-0.048978
0.12	-0.026672
0.14	-0.004036
0.16	0.024012
0.18	0.024214
0.20	0.038661
0.22	0.064724
0.40	0.095655
0.60	0.113626
0.80	0.125666
0.90	0.126475
1.00	0.127012


==> anc/data_RoSyRa/fig4b/SRPhotons_v2_Unc_eB_18225_Omega_0_NoThermalMass_T_350_R_ind_total.dat <==
0.01	-0.149938
0.02	-0.150366
0.03	-0.122432
0.04	-0.111837
0.05	-0.078916
0.06	-0.083224
0.08	-0.035679
0.10	-0.007354
0.12	0.018273
0.14	0.039743
0.16	0.051835
0.18	0.062610
0.20	0.070877
0.22	0.082854
0.40	0.136048
0.60	0.153163
0.80	0.160510
0.90	0.167688
1.00	0.173563


==> anc/data_RoSyRa/fig4b/v2_compPRD102_2020_vs_kT_var_T_eB_18225_Omega_0.gnu <==
# Plot the v2 Flow for eB=18225 MeV^2 and Omega = 0 at R = ind fm for the u quark
# for different temperatures and from unconstrained emission for small kT

set terminal epslatex standalone color colortext 10     # Set output terminal to epslatex with color and text size 10
set pointsize 1.2                                      # Set the size of plot points to 1.2
set samples 10000                                      # Set the number of samples for functions to 10000

set xlabel '$k_T$ [GeV]'                               # Set x-axis label
set ylabel '$v_2$'                                     # Set y-axis label
set title '$eB = m_\pi^2$, $\Omega = 0$ MeV, 2 flavors: u ($\bar{u}$) + d ($\bar{d}$) quarks'  # Set plot title

set xzeroaxis                                           # Draw a line at x=0
set style fill solid 0.2 noborder                      # Set fill style for plots

set key bottom right                                    # Place the legend at the bottom right
set out 'temp.tex'                                     # Direct output to 'temp.tex' file
set yrange [-0.2:0.22]                                 # Set y-axis range

plot \
    'PRD102_2020_v2_T_200.dat' with lines linestyle 1 linewidth 2 linecolor rgb "blue" dashtype 1 title '$T = 200$ MeV, Wang \textit{et al}, PRD 102 (2020)', \
    'PRD102_2020_v2_T_350.dat' with lines linestyle 1 linewidth 2 linecolor rgb "red" dashtype 1 title '$T = 350$ MeV, Wang \textit{et al}, PRD 102 (2020)', \
    'SRPhotons_v2_Unc_eB_18225_Omega_0_NoThermalMass_T_200_R_ind_total.dat' with points pointtype 19 linecolor rgb "blue" dashtype 1 title '$T = 200$ MeV, This paper', \
    'SRPhotons_v2_Unc_eB_18225_Omega_0_NoThermalMass_T_350_R_ind_total.dat' with points pointtype 19 linecolor rgb "red" dashtype 1 title '$T = 350$ MeV, This paper'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf 'v2_compPRD102_2020_vs_kT_var_T_eB_18225_Omega_0.pdf'  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig5/SRPhotons_large_Ntheta_Rates_Unc_eB_18000_Omega_0_T_300_R_inf_total_kT_0.50.dat <==
0.000000	3.58730e-07
0.001569	3.59230e-07
0.003138	3.60807e-07
0.004708	3.63448e-07
0.006277	3.67131e-07
0.007846	3.71865e-07
0.009415	3.77637e-07
0.010985	3.84471e-07
0.012554	3.92351e-07
0.014123	4.01264e-07
0.015692	4.11235e-07
0.017261	4.22246e-07
0.018831	4.34297e-07
0.020400	4.47370e-07
0.021969	4.61490e-07
0.023538	4.76638e-07
0.025108	4.92795e-07
0.026677	5.09986e-07
0.028246	5.28191e-07
0.029815	5.47388e-07
0.031385	5.67601e-07
0.032954	5.88807e-07
0.034523	6.10983e-07
0.036092	6.34150e-07
0.037661	6.58266e-07
0.039231	6.83355e-07
0.040800	7.09388e-07
0.042369	7.36333e-07
0.043938	7.64214e-07
0.045508	7.92977e-07
0.047077	8.22645e-07
0.048646	8.53181e-07
0.050215	8.84546e-07
0.051784	9.16759e-07
0.053354	9.49757e-07
0.054923	9.83560e-07
0.056492	1.01812e-06
0.058061	1.05339e-06
0.059631	1.08938e-06
0.061200	1.12603e-06
0.062769	1.16334e-06
0.064338	1.20127e-06
0.065908	1.23973e-06
0.067477	1.27851e-06
0.069046	1.31832e-06
0.070615	1.35842e-06
0.072184	1.39884e-06
0.073754	1.43954e-06
0.075323	1.47875e-06
0.076892	1.52165e-06
0.078461	1.56441e-06
0.080031	1.60700e-06
0.081600	1.64939e-06
0.083169	1.69162e-06
0.084738	1.73364e-06
0.086307	1.77552e-06
0.087877	1.81719e-06
0.089446	1.85870e-06
0.091015	1.89997e-06
0.092584	1.94123e-06
0.094154	1.98240e-06
0.095723	2.02307e-06
0.097292	2.06399e-06
0.098861	2.10453e-06
0.100431	2.14491e-06
0.102000	2.18580e-06
0.103569	2.22614e-06
0.105138	2.26475e-06
0.106707	2.30652e-06
0.108277	2.34788e-06
0.109846	2.38881e-06
0.111415	2.42110e-06
0.112984	2.46532e-06
0.114554	2.50945e-06
0.116123	2.55203e-06
0.117692	2.59590e-06
0.119261	2.66678e-06
0.120830	2.65759e-06
0.122400	2.70689e-06
0.123969	2.75423e-06
0.125538	2.80300e-06
0.127107	2.85365e-06
0.128677	2.92067e-06
0.130246	2.86938e-06
0.131815	2.92840e-06
0.133384	2.98233e-06
0.134954	3.04027e-06
0.136523	3.09961e-06
0.138092	3.15842e-06
0.139661	3.21207e-06
0.141230	3.29741e-06
0.142800	3.18387e-06
0.144369	3.25083e-06
0.145938	3.29433e-06
0.147507	3.36123e-06
0.149077	3.42701e-06
0.150646	3.49611e-06
0.152215	3.56391e-06
0.153784	3.57624e-06
0.155353	3.64996e-06
0.156923	3.71935e-06
0.158492	3.78732e-06
0.160061	3.86458e-06
0.161630	3.95837e-06
0.163200	3.89081e-06
0.164769	3.97276e-06
0.166338	4.04997e-06
0.167907	4.14719e-06
0.169477	4.19229e-06
0.171046	4.28503e-06
0.172615	4.41444e-06
0.174184	4.24227e-06
0.175753	4.28747e-06
0.177323	4.38084e-06
0.178892	4.46884e-06
0.180461	4.56508e-06
0.182030	4.59354e-06
0.183600	4.69560e-06
0.185169	4.82871e-06
0.186738	5.10982e-06
0.188307	4.64167e-06
0.189876	4.80177e-06
0.191446	4.73816e-06
0.193015	4.84742e-06
0.194584	4.93067e-06
0.196153	5.04403e-06
0.197723	5.16699e-06
0.199292	5.34945e-06
0.200861	5.20306e-06
0.202430	5.33764e-06
0.204000	5.57752e-06
0.205569	5.21154e-06
0.207138	5.23096e-06
0.208707	5.37502e-06
0.210276	5.57264e-06
0.211846	5.28553e-06
0.213415	5.44041e-06
0.214984	5.43845e-06
0.216553	5.61315e-06
0.218123	5.68209e-06
0.219692	5.82000e-06
0.221261	6.00259e-06
0.222830	6.30333e-06
0.224399	6.26196e-06
0.225969	5.75149e-06
0.227538	5.90053e-06
0.229107	6.07636e-06
0.230676	6.14024e-06
0.232246	6.38195e-06
0.233815	7.01320e-06
0.235384	6.35691e-06
0.236953	6.71692e-06
0.238523	6.63034e-06
0.240092	6.88123e-06
0.241661	7.39134e-06
0.243230	6.66396e-06
0.244799	7.03432e-06
0.246369	6.37236e-06
0.247938	6.54069e-06
0.249507	6.74467e-06
0.251076	6.86648e-06
0.252646	7.03964e-06
0.254215	7.59393e-06
0.255784	7.27528e-06
0.257353	7.79509e-06
0.258922	8.50462e-06
0.260492	7.30255e-06
0.262061	7.64359e-06
0.263630	8.35603e-06
0.265199	6.99040e-06
0.266769	7.19328e-06
0.268338	7.39205e-06
0.269907	7.57084e-06
0.271476	7.84504e-06
0.273046	8.36939e-06
0.274615	8.79663e-06
0.276184	9.11544e-06
0.277753	7.37215e-06
0.279322	7.58535e-06
0.280892	7.88867e-06
0.282461	8.33300e-06
0.284030	7.87602e-06
0.285599	8.18690e-06
0.287169	8.55907e-06
0.288738	9.17256e-06
0.290307	8.48643e-06
0.291876	8.73945e-06
0.293445	8.79509e-06
0.295015	1.02658e-05
0.296584	8.17828e-06
0.298153	8.51203e-06
0.299722	8.99152e-06
0.301292	1.13849e-05
0.302861	9.33256e-06
0.304430	1.09328e-05
0.305999	8.38811e-06
0.307569	8.79789e-06
0.309138	9.23837e-06
0.310707	9.03756e-06
0.312276	9.10681e-06
0.313845	9.45064e-06
0.315415	1.00486e-05
0.316984	1.06666e-05
0.318553	1.00854e-05
0.320122	1.08886e-05
0.321692	1.00751e-05
0.323261	1.12511e-05
0.324830	9.73000e-06
0.326399	9.36979e-06
0.327968	9.62472e-06
0.329538	1.01190e-05
0.331107	1.29113e-05
0.332676	2.84458e-05
0.334245	9.85352e-06
0.335815	9.65292e-06
0.337384	9.96093e-06
0.338953	1.03782e-05
0.340522	1.23622e-05
0.342092	1.11348e-05
0.343661	1.26365e-05
0.345230	1.14072e-05
0.346799	1.04554e-05
0.348368	1.09975e-05
0.349938	1.36957e-05
0.351507	1.00945e-05
0.353076	1.04780e-05
0.354645	1.11937e-05
0.356215	1.08032e-05
0.357784	1.19724e-05
0.359353	1.02181e-05
0.360922	1.06853e-05
0.362491	1.16203e-05
0.364061	1.13506e-05
0.365630	1.17017e-05
0.367199	1.26853e-05
0.368768	1.45886e-05
0.370338	1.64026e-05
0.371907	1.21983e-05
0.373476	1.26140e-05
0.375045	1.07323e-05
0.376615	1.14522e-05
0.378184	1.15388e-05
0.379753	1.30490e-05
0.381322	1.26867e-05
0.382891	1.11753e-05
0.384461	1.22828e-05
0.386030	1.15819e-05
0.387599	1.21014e-05
0.389168	1.29353e-05
0.390738	1.55395e-05
0.392307	1.33729e-05
0.393876	1.69980e-05
0.395445	1.52563e-05
0.397014	1.31430e-05
0.398584	1.21054e-05
0.400153	1.19569e-05
0.401722	1.27246e-05
0.403291	1.31452e-05
0.404861	1.28332e-05
0.406430	1.23024e-05
0.407999	1.23540e-05
0.409568	1.29323e-05
0.411138	1.37827e-05
0.412707	1.44189e-05
0.414276	1.54657e-05
0.415845	1.61841e-05
0.417414	1.29121e-05
0.418984	1.34565e-05
0.420553	1.44713e-05
0.422122	1.31018e-05
0.423691	1.42711e-05
0.425261	1.35852e-05
0.426830	1.66137e-05
0.428399	1.27856e-05
0.429968	1.42322e-05
0.431537	1.43450e-05
0.433107	1.45728e-05
0.434676	1.64888e-05
0.436245	1.95746e-05
0.437814	1.61381e-05
0.439384	1.46497e-05
0.440953	1.45054e-05
0.442522	1.79099e-05
0.444091	1.36536e-05
0.445660	1.55422e-05
0.447230	1.43398e-05
0.448799	1.51520e-05
0.450368	1.40031e-05
0.451937	1.44415e-05
0.453507	1.52842e-05
0.455076	1.70021e-05
0.456645	1.73104e-05
0.458214	1.59760e-05
0.459784	1.49124e-05
0.461353	1.65610e-05
0.462922	1.51696e-05
0.464491	1.45263e-05
0.466060	1.61089e-05
0.467630	1.43432e-05
0.469199	1.56500e-05
0.470768	1.48071e-05
0.472337	1.58518e-05
0.473907	1.69224e-05
0.475476	1.94792e-05
0.477045	2.04757e-05
0.478614	1.77681e-05
0.480183	1.43673e-05
0.481753	1.50115e-05
0.483322	1.65941e-05
0.484891	1.62531e-05
0.486460	2.05341e-05
0.488030	1.61867e-05
0.489599	1.76095e-05
0.491168	1.79994e-05
0.492737	1.65423e-05
0.494307	1.79647e-05
0.495876	1.89191e-05
0.497445	2.13617e-05
0.499014	2.23522e-05
0.500583	1.56485e-05
0.502153	1.67888e-05
0.503722	1.77859e-05
0.505291	1.78821e-05
0.506860	1.59383e-05
0.508430	1.64751e-05
0.509999	1.62934e-05
0.511568	1.70662e-05
0.513137	1.95263e-05
0.514706	2.11285e-05
0.516276	2.11537e-05
0.517845	1.89534e-05
0.519414	1.68555e-05
0.520983	1.84001e-05
0.522553	2.67296e-05
0.524122	1.76227e-05
0.525691	1.66263e-05
0.527260	1.80809e-05
0.528830	1.73027e-05
0.530399	1.81275e-05
0.531968	2.06110e-05
0.533537	2.09106e-05
0.535106	1.94278e-05
0.536676	1.98091e-05
0.538245	2.12928e-05
0.539814	1.73768e-05
0.541383	2.06911e-05
0.542953	1.86423e-05
0.544522	1.75867e-05
0.546091	1.89040e-05
0.547660	1.86111e-05
0.549229	2.03293e-05
0.550799	2.43220e-05
0.552368	2.03317e-05
0.553937	2.02265e-05
0.555506	2.72327e-05
0.557076	1.78132e-05
0.558645	1.90810e-05
0.560214	1.82829e-05
0.561783	1.86209e-05
0.563353	1.97023e-05
0.564922	3.31421e-05
0.566491	1.92522e-05
0.568060	2.28437e-05
0.569629	2.33565e-05
0.571199	2.03560e-05
0.572768	1.97760e-05
0.574337	1.86604e-05
0.575906	2.03158e-05
0.577476	2.36448e-05
0.579045	2.21546e-05
0.580614	1.87187e-05
0.582183	2.01556e-05
0.583752	2.36736e-05
0.585322	2.53000e-05
0.586891	2.48646e-05
0.588460	2.57904e-05
0.590029	2.17491e-05
0.591599	2.33429e-05
0.593168	2.15572e-05
0.594737	2.27222e-05
0.596306	1.89223e-05
0.597876	1.91675e-05
0.599445	1.97698e-05
0.601014	2.15251e-05
0.602583	2.26686e-05
0.604152	2.60775e-05
0.605722	2.28966e-05
0.607291	2.04180e-05
0.608860	2.23027e-05
0.610429	1.97877e-05
0.611999	2.35467e-05
0.613568	2.19589e-05
0.615137	2.05083e-05
0.616706	2.14192e-05
0.618275	2.37281e-05
0.619845	2.72335e-05
0.621414	2.57285e-05
0.622983	2.22922e-05
0.624552	2.30162e-05
0.626122	2.16418e-05
0.627691	2.24859e-05
0.629260	2.38113e-05
0.630829	2.39445e-05
0.632399	2.18909e-05
0.633968	2.15382e-05
0.635537	2.34054e-05
0.637106	2.62396e-05
0.638675	4.19810e-05
0.640245	2.36413e-05
0.641814	2.10252e-05
0.643383	2.21668e-05
0.644952	2.30059e-05
0.646522	2.28213e-05
0.648091	3.13124e-05
0.649660	2.68900e-05
0.651229	2.25048e-05
0.652798	2.45469e-05
0.654368	2.50129e-05
0.655937	2.28159e-05
0.657506	3.32194e-05
0.659075	2.42605e-05
0.660645	2.66537e-05
0.662214	2.42085e-05
0.663783	2.18562e-05
0.665352	2.77151e-05
0.666922	2.23857e-05
0.668491	2.44617e-05
0.670060	2.70818e-05
0.671629	2.64456e-05
0.673198	2.66727e-05
0.674768	2.34103e-05
0.676337	3.19101e-05
0.677906	2.54671e-05
0.679475	2.30354e-05
0.681045	2.36348e-05
0.682614	2.75431e-05
0.684183	2.70553e-05
0.685752	2.74822e-05
0.687321	2.88691e-05
0.688891	2.96383e-05
0.690460	2.46344e-05
0.692029	2.67916e-05
0.693598	2.34522e-05
0.695168	2.25837e-05
0.696737	2.33121e-05
0.698306	2.70299e-05
0.699875	2.69948e-05
0.701445	2.61875e-05
0.703014	2.65224e-05
0.704583	2.71495e-05
0.706152	2.39773e-05
0.707721	3.03381e-05
0.709291	2.68052e-05
0.710860	2.65717e-05
0.712429	2.65080e-05
0.713998	2.75550e-05
0.715568	2.64790e-05
0.717137	2.49976e-05
0.718706	2.85734e-05
0.720275	3.16416e-05
0.721844	2.66166e-05
0.723414	2.63301e-05
0.724983	2.88261e-05
0.726552	2.99050e-05
0.728121	2.86095e-05
0.729691	2.89240e-05
0.731260	2.57450e-05
0.732829	2.59989e-05
0.734398	2.87564e-05
0.735968	3.59877e-05
0.737537	2.92038e-05
0.739106	2.48648e-05
0.740675	2.73510e-05
0.742244	2.83115e-05
0.743814	2.76720e-05
0.745383	2.55207e-05
0.746952	2.55248e-05
0.748521	2.82377e-05
0.750091	2.82726e-05
0.751660	2.88451e-05
0.753229	2.88864e-05
0.754798	2.46254e-05
0.756367	2.70143e-05
0.757937	2.98510e-05
0.759506	2.66582e-05
0.761075	2.69320e-05
0.762644	2.72847e-05
0.764214	3.02519e-05
0.765783	2.67837e-05
0.767352	2.95641e-05
0.768921	3.43972e-05
0.770491	2.88053e-05
0.772060	2.85395e-05
0.773629	3.18569e-05
0.775198	3.08132e-05
0.776767	3.25067e-05
0.778337	3.79475e-05
0.779906	2.96150e-05
0.781475	2.88986e-05
0.783044	2.99813e-05
0.784614	3.05189e-05
0.786183	3.02208e-05
0.787752	2.90871e-05
0.789321	3.03008e-05
0.790890	2.82478e-05
0.792460	2.86081e-05
0.794029	2.74830e-05
0.795598	3.22905e-05
0.797167	2.80073e-05
0.798737	3.07024e-05
0.800306	3.25817e-05
0.801875	2.98619e-05
0.803444	8.48930e-05
0.805014	2.92233e-05
0.806583	2.77756e-05
0.808152	3.65178e-05
0.809721	2.84812e-05
0.811290	2.76699e-05
0.812860	2.96458e-05
0.814429	3.54727e-05
0.815998	4.13015e-05
0.817567	3.24130e-05
0.819137	3.02930e-05
0.820706	3.10386e-05
0.822275	3.46876e-05
0.823844	3.16669e-05
0.825413	3.61031e-05
0.826983	3.10888e-05
0.828552	3.03596e-05
0.830121	3.21239e-05
0.831690	3.19443e-05
0.833260	2.98355e-05
0.834829	2.87104e-05
0.836398	3.00194e-05
0.837967	4.56660e-05
0.839536	2.92755e-05
0.841106	2.93435e-05
0.842675	2.97369e-05
0.844244	2.85590e-05
0.845813	3.10475e-05
0.847383	3.38554e-05
0.848952	3.47111e-05
0.850521	3.00874e-05
0.852090	3.15531e-05
0.853660	3.35226e-05
0.855229	3.26112e-05
0.856798	3.32899e-05
0.858367	3.20147e-05
0.859936	3.25235e-05
0.861506	3.03381e-05
0.863075	3.46487e-05
0.864644	3.66870e-05
0.866213	3.38564e-05
0.867783	3.41672e-05
0.869352	3.71550e-05
0.870921	3.50993e-05
0.872490	3.33705e-05
0.874059	3.25851e-05
0.875629	3.33938e-05
0.877198	3.10465e-05
0.878767	3.39244e-05
0.880336	4.56614e-05
0.881906	3.35586e-05
0.883475	3.04497e-05
0.885044	3.03245e-05
0.886613	3.06706e-05
0.888183	3.37468e-05
0.889752	3.26114e-05
0.891321	3.14255e-05
0.892890	4.41594e-05
0.894459	3.22467e-05
0.896029	3.26942e-05
0.897598	3.72504e-05
0.899167	3.52770e-05
0.900736	2.95079e-05
0.902306	3.27574e-05
0.903875	3.42179e-05
0.905444	3.43646e-05
0.907013	3.11849e-05
0.908582	3.47239e-05
0.910152	3.29132e-05
0.911721	3.33972e-05
0.913290	3.52915e-05
0.914859	3.73970e-05
0.916429	3.50900e-05
0.917998	3.66637e-05
0.919567	4.71742e-05
0.921136	4.12143e-05
0.922706	3.83752e-05
0.924275	3.44057e-05
0.925844	3.31527e-05
0.927413	4.41230e-05
0.928982	3.46031e-05
0.930552	3.97554e-05
0.932121	3.69961e-05
0.933690	3.38875e-05
0.935259	2.97131e-05
0.936829	3.67241e-05
0.938398	3.16660e-05
0.939967	3.47206e-05
0.941536	3.33432e-05
0.943105	3.82172e-05
0.944675	3.86755e-05
0.946244	3.46945e-05
0.947813	3.69352e-05
0.949382	3.38446e-05
0.950952	3.66254e-05
0.952521	3.45946e-05
0.954090	3.80709e-05
0.955659	3.49072e-05
0.957229	3.38774e-05
0.958798	3.49756e-05
0.960367	3.41251e-05
0.961936	3.85202e-05
0.963505	4.06370e-05
0.965075	3.77465e-05
0.966644	3.55482e-05
0.968213	3.63249e-05
0.969782	3.73818e-05
0.971352	4.46777e-05
0.972921	3.76344e-05
0.974490	4.29019e-05
0.976059	3.42831e-05
0.977628	3.58858e-05
0.979198	3.64086e-05
0.980767	3.89843e-05
0.982336	3.42089e-05
0.983905	3.58859e-05
0.985475	3.45774e-05
0.987044	3.72271e-05
0.988613	3.62056e-05
0.990182	3.20027e-05
0.991752	3.22010e-05
0.993321	3.43480e-05
0.994890	3.41401e-05
0.996459	3.67045e-05
0.998028	4.10464e-05
0.999598	3.76306e-05
1.001167	4.97263e-05
1.002736	3.76033e-05
1.004305	3.55890e-05
1.005875	3.48666e-05
1.007444	3.59574e-05
1.009013	3.46623e-05
1.010582	3.44321e-05
1.012151	3.55483e-05
1.013721	3.84658e-05
1.015290	3.93739e-05
1.016859	4.20396e-05
1.018428	4.17896e-05
1.019998	4.99601e-05
1.021567	4.20918e-05
1.023136	3.94450e-05
1.024705	4.41242e-05
1.026275	3.78812e-05
1.027844	3.62914e-05
1.029413	4.22867e-05
1.030982	3.61846e-05
1.032551	3.96423e-05
1.034121	4.35973e-05
1.035690	4.14940e-05
1.037259	3.84655e-05
1.038828	3.82554e-05
1.040398	3.58045e-05
1.041967	3.85779e-05
1.043536	4.08549e-05
1.045105	3.96127e-05
1.046674	3.29024e-05
1.048244	3.57227e-05
1.049813	3.67286e-05
1.051382	3.87759e-05
1.052951	4.07428e-05
1.054521	3.82303e-05
1.056090	4.35355e-05
1.057659	3.72914e-05
1.059228	4.05031e-05
1.060798	3.62574e-05
1.062367	3.53522e-05
1.063936	3.65266e-05
1.065505	3.78964e-05
1.067074	4.19699e-05
1.068644	3.66238e-05
1.070213	4.07260e-05
1.071782	4.40832e-05
1.073351	4.13212e-05
1.074921	4.18161e-05
1.076490	4.18915e-05
1.078059	4.30861e-05
1.079628	5.88685e-05
1.081197	3.76459e-05
1.082767	4.60005e-05
1.084336	4.07822e-05
1.085905	3.69410e-05
1.087474	4.19337e-05
1.089044	4.40870e-05
1.090613	4.93009e-05
1.092182	3.99431e-05
1.093751	4.20512e-05
1.095321	3.66586e-05
1.096890	3.85294e-05
1.098459	3.54900e-05
1.100028	3.60454e-05
1.101597	3.75065e-05
1.103167	4.42834e-05
1.104736	3.87919e-05
1.106305	4.04080e-05
1.107874	4.35383e-05
1.109444	3.85604e-05
1.111013	4.55179e-05
1.112582	3.72299e-05
1.114151	3.58598e-05
1.115720	3.86459e-05
1.117290	3.86456e-05
1.118859	3.97724e-05
1.120428	3.91272e-05
1.121997	4.80635e-05
1.123567	3.68366e-05
1.125136	3.87227e-05
1.126705	3.82743e-05
1.128274	4.22069e-05
1.129844	4.26527e-05
1.131413	4.44161e-05
1.132982	4.20815e-05
1.134551	4.04605e-05
1.136120	4.39681e-05
1.137690	4.41813e-05
1.139259	5.03943e-05
1.140828	5.05338e-05
1.142397	3.79684e-05
1.143967	4.11571e-05
1.145536	4.05134e-05
1.147105	4.48835e-05
1.148674	4.08896e-05
1.150243	4.12750e-05
1.151813	4.18451e-05
1.153382	4.42789e-05
1.154951	4.37284e-05
1.156520	3.91606e-05
1.158090	4.20944e-05
1.159659	3.62954e-05
1.161228	4.08074e-05
1.162797	3.88340e-05
1.164367	3.54227e-05
1.165936	3.69120e-05
1.167505	3.98576e-05
1.169074	3.99075e-05
1.170643	4.03139e-05
1.172213	4.44200e-05
1.173782	4.33851e-05
1.175351	4.05080e-05
1.176920	3.92665e-05
1.178490	4.75959e-05
1.180059	3.77831e-05
1.181628	3.95035e-05
1.183197	3.81405e-05
1.184766	3.92246e-05
1.186336	4.01102e-05
1.187905	3.94407e-05
1.189474	4.22105e-05
1.191043	5.33157e-05
1.192613	4.27414e-05
1.194182	4.03769e-05
1.195751	4.40577e-05
1.197320	4.49761e-05
1.198890	4.65629e-05
1.200459	4.33457e-05
1.202028	5.70062e-05
1.203597	4.15737e-05
1.205166	4.68899e-05
1.206736	4.86035e-05
1.208305	4.41097e-05
1.209874	4.97564e-05
1.211443	4.54349e-05
1.213013	3.82818e-05
1.214582	4.09232e-05
1.216151	4.24754e-05
1.217720	6.19348e-05
1.219289	4.37022e-05
1.220859	4.43281e-05
1.222428	4.43500e-05
1.223997	4.13281e-05
1.225566	4.02121e-05
1.227136	4.33867e-05
1.228705	4.22800e-05
1.230274	3.94217e-05
1.231843	4.11881e-05
1.233413	4.47976e-05
1.234982	4.29200e-05
1.236551	3.87404e-05
1.238120	3.83493e-05
1.239689	4.37402e-05
1.241259	4.02171e-05
1.242828	4.12447e-05
1.244397	4.04067e-05
1.245966	4.18645e-05
1.247536	4.76200e-05
1.249105	4.24115e-05
1.250674	4.49528e-05
1.252243	4.29230e-05
1.253812	4.36488e-05
1.255382	3.84881e-05
1.256951	3.87704e-05
1.258520	3.95617e-05
1.260089	4.21689e-05
1.261659	4.23736e-05
1.263228	4.24550e-05
1.264797	4.14022e-05
1.266366	5.56016e-05
1.267935	4.69660e-05
1.269505	4.32230e-05
1.271074	4.47761e-05
1.272643	4.61656e-05
1.274212	5.24499e-05
1.275782	4.39053e-05
1.277351	4.67350e-05
1.278920	5.01529e-05
1.280489	4.65706e-05
1.282059	4.86339e-05
1.283628	4.47663e-05
1.285197	4.79220e-05
1.286766	6.13540e-05
1.288335	4.28156e-05
1.289905	4.10798e-05
1.291474	4.24946e-05
1.293043	5.01148e-05
1.294612	4.82051e-05
1.296182	5.30035e-05
1.297751	4.23319e-05
1.299320	4.21453e-05
1.300889	4.24234e-05
1.302458	4.35360e-05
1.304028	4.73726e-05
1.305597	5.19484e-05
1.307166	4.85880e-05
1.308735	4.68233e-05
1.310305	4.41298e-05
1.311874	4.01323e-05
1.313443	4.13841e-05
1.315012	4.08015e-05
1.316582	4.36918e-05
1.318151	4.49159e-05
1.319720	4.06890e-05
1.321289	4.24302e-05
1.322858	4.28030e-05
1.324428	4.23418e-05
1.325997	4.62704e-05
1.327566	4.14857e-05
1.329135	4.63900e-05
1.330705	4.06856e-05
1.332274	4.33227e-05
1.333843	4.45857e-05
1.335412	4.43518e-05
1.336981	4.59997e-05
1.338551	5.24958e-05
1.340120	4.38425e-05
1.341689	4.12813e-05
1.343258	4.28268e-05
1.344828	4.01013e-05
1.346397	4.18051e-05
1.347966	4.65374e-05
1.349535	4.95323e-05
1.351105	4.18796e-05
1.352674	4.39634e-05
1.354243	5.19383e-05
1.355812	4.42200e-05
1.357381	4.41608e-05
1.358951	4.09256e-05
1.360520	5.48677e-05
1.362089	4.10898e-05
1.363658	4.09199e-05
1.365228	4.75957e-05
1.366797	4.12289e-05
1.368366	4.24212e-05
1.369935	4.47315e-05
1.371504	4.73831e-05
1.373074	4.78954e-05
1.374643	4.77850e-05
1.376212	4.94944e-05
1.377781	4.75324e-05
1.379351	4.60167e-05
1.380920	5.75408e-05
1.382489	5.04160e-05
1.384058	4.64815e-05
1.385628	4.37207e-05
1.387197	4.53895e-05
1.388766	4.85574e-05
1.390335	5.40469e-05
1.391904	4.64288e-05
1.393474	4.98980e-05
1.395043	5.87451e-05
1.396612	4.49133e-05
1.398181	4.76875e-05
1.399751	4.80566e-05
1.401320	5.38598e-05
1.402889	4.60546e-05
1.404458	4.74363e-05
1.406027	4.37024e-05
1.407597	4.28909e-05
1.409166	4.26432e-05
1.410735	4.42633e-05
1.412304	4.42165e-05
1.413874	4.63832e-05
1.415443	4.94678e-05
1.417012	5.68267e-05
1.418581	4.47191e-05
1.420151	4.71054e-05
1.421720	4.80958e-05
1.423289	4.65915e-05
1.424858	4.57990e-05
1.426427	4.55702e-05
1.427997	4.39669e-05
1.429566	4.39567e-05
1.431135	4.42537e-05
1.432704	4.36014e-05
1.434274	4.55848e-05
1.435843	4.68486e-05
1.437412	4.28009e-05
1.438981	4.55773e-05
1.440550	5.59754e-05
1.442120	4.02407e-05
1.443689	4.26225e-05
1.445258	4.19990e-05
1.446827	4.12419e-05
1.448397	4.22151e-05
1.449966	4.39916e-05
1.451535	4.50789e-05
1.453104	4.65690e-05
1.454674	4.69358e-05
1.456243	4.25423e-05
1.457812	4.27709e-05
1.459381	4.10605e-05
1.460950	4.25304e-05
1.462520	4.38076e-05
1.464089	4.59572e-05
1.465658	4.31823e-05
1.467227	4.32440e-05
1.468797	4.34655e-05
1.470366	4.46643e-05
1.471935	4.66804e-05
1.473504	4.85094e-05
1.475073	4.33280e-05
1.476643	4.40315e-05
1.478212	4.23623e-05
1.479781	4.31758e-05
1.481350	4.45150e-05
1.482920	5.91299e-05
1.484489	4.28979e-05
1.486058	4.35810e-05
1.487627	4.45981e-05
1.489197	4.58694e-05
1.490766	4.72603e-05
1.492335	4.79515e-05
1.493904	4.89952e-05
1.495473	4.50000e-05
1.497043	4.62560e-05
1.498612	4.86318e-05
1.500181	4.84439e-05
1.501750	4.74351e-05
1.503320	4.53538e-05
1.504889	4.45075e-05
1.506458	4.51131e-05
1.508027	4.63402e-05
1.509596	4.71417e-05
1.511166	5.07812e-05
1.512735	6.62120e-05
1.514304	4.25480e-05
1.515873	4.21192e-05
1.517443	4.24673e-05
1.519012	4.33148e-05
1.520581	4.42256e-05
1.522150	4.59952e-05
1.523720	4.96877e-05
1.525289	4.65473e-05
1.526858	4.93690e-05
1.528427	4.30901e-05
1.529996	4.37655e-05
1.531566	4.61824e-05
1.533135	4.64787e-05
1.534704	4.15867e-05
1.536273	4.10879e-05
1.537843	4.13209e-05
1.539412	4.17463e-05
1.540981	4.21673e-05
1.542550	4.22783e-05
1.544119	4.26843e-05
1.545689	4.31417e-05
1.547258	4.34145e-05
1.548827	4.50614e-05
1.550396	4.66012e-05
1.551966	4.26984e-05
1.553535	4.27343e-05
1.555104	4.54341e-05
1.556673	4.29003e-05
1.558243	4.30980e-05
1.559812	4.33787e-05
1.561381	4.34604e-05
1.562950	4.33848e-05
1.564519	4.35196e-05
1.566089	4.36893e-05
1.567658	4.39235e-05
1.569227	4.42814e-05
1.570796	4.35956e-05


==> anc/data_RoSyRa/fig5/SRPhotons_large_Ntheta_Rates_Unc_eB_18000_Omega_0_T_300_R_inf_total_kT_0.70.dat <==
0.000000	1.09906e-08
0.001569	1.10975e-08
0.003138	1.14187e-08
0.004708	1.19541e-08
0.006277	1.27029e-08
0.007846	1.36639e-08
0.009415	1.48361e-08
0.010985	1.62180e-08
0.012554	1.78078e-08
0.014123	1.96030e-08
0.015692	2.16025e-08
0.017261	2.38031e-08
0.018831	2.62010e-08
0.020400	2.87948e-08
0.021969	3.15792e-08
0.023538	3.45524e-08
0.025108	3.77082e-08
0.026677	4.10447e-08
0.028246	4.45558e-08
0.029815	4.82355e-08
0.031385	5.20811e-08
0.032954	5.60842e-08
0.034523	6.02421e-08
0.036092	6.45453e-08
0.037661	6.89913e-08
0.039231	7.35715e-08
0.040800	7.82774e-08
0.042369	8.31059e-08
0.043938	8.80459e-08
0.045508	9.30948e-08
0.047077	9.82407e-08
0.048646	1.03482e-07
0.050215	1.08805e-07
0.051784	1.14210e-07
0.053354	1.19689e-07
0.054923	1.25234e-07
0.056492	1.30839e-07
0.058061	1.36486e-07
0.059631	1.42182e-07
0.061200	1.47925e-07
0.062769	1.53713e-07
0.064338	1.59556e-07
0.065908	1.65449e-07
0.067477	1.71403e-07
0.069046	1.77419e-07
0.070615	1.83495e-07
0.072184	1.89647e-07
0.073754	1.95870e-07
0.075323	2.02173e-07
0.076892	2.08571e-07
0.078461	2.15051e-07
0.080031	2.21600e-07
0.081600	2.28321e-07
0.083169	2.35115e-07
0.084738	2.42045e-07
0.086307	2.48887e-07
0.087877	2.56201e-07
0.089446	2.63552e-07
0.091015	2.71011e-07
0.092584	2.76925e-07
0.094154	2.85423e-07
0.095723	2.93896e-07
0.097292	3.02333e-07
0.098861	3.10825e-07
0.100431	3.19561e-07
0.102000	3.22340e-07
0.103569	3.32514e-07
0.105138	3.42467e-07
0.106707	3.52697e-07
0.108277	3.62834e-07
0.109846	3.72283e-07
0.111415	3.82800e-07
0.112984	3.93045e-07
0.114554	4.03443e-07
0.116123	4.11024e-07
0.117692	4.22460e-07
0.119261	4.32935e-07
0.120830	4.43652e-07
0.122400	4.54837e-07
0.123969	4.57227e-07
0.125538	4.69181e-07
0.127107	4.81359e-07
0.128677	4.93368e-07
0.130246	5.04245e-07
0.131815	5.17535e-07
0.133384	5.48105e-07
0.134954	5.22753e-07
0.136523	5.33918e-07
0.138092	5.48125e-07
0.139661	5.62377e-07
0.141230	5.77376e-07
0.142800	5.84219e-07
0.144369	6.02636e-07
0.145938	6.54714e-07
0.147507	5.97693e-07
0.149077	6.15190e-07
0.150646	6.59676e-07
0.152215	6.33214e-07
0.153784	6.47677e-07
0.155353	6.64968e-07
0.156923	6.83662e-07
0.158492	7.05536e-07
0.160061	7.33000e-07
0.161630	7.01703e-07
0.163200	7.23105e-07
0.164769	7.42154e-07
0.166338	8.19856e-07
0.167907	7.72316e-07
0.169477	7.93402e-07
0.171046	8.24664e-07
0.172615	7.83864e-07
0.174184	8.23768e-07
0.175753	8.01634e-07
0.177323	8.28073e-07
0.178892	8.49747e-07
0.180461	8.81905e-07
0.182030	8.97054e-07
0.183600	9.42592e-07
0.185169	9.13188e-07
0.186738	9.67223e-07
0.188307	8.84030e-07
0.189876	9.12223e-07
0.191446	9.43370e-07
0.193015	9.75846e-07
0.194584	1.02313e-06
0.196153	9.41558e-07
0.197723	9.62038e-07
0.199292	9.95391e-07
0.200861	1.01478e-06
0.202430	1.04392e-06
0.204000	1.08912e-06
0.205569	1.07487e-06
0.207138	1.12008e-06
0.208707	1.18424e-06
0.210276	1.06640e-06
0.211846	1.10690e-06
0.213415	1.14099e-06
0.214984	1.19866e-06
0.216553	1.11017e-06
0.218123	1.15590e-06
0.219692	1.17778e-06
0.221261	1.21654e-06
0.222830	1.26978e-06
0.224399	1.35742e-06
0.225969	1.37109e-06
0.227538	1.27424e-06
0.229107	1.65836e-06
0.230676	1.22711e-06
0.232246	1.27712e-06
0.233815	1.35807e-06
0.235384	1.63068e-06
0.236953	1.28856e-06
0.238523	1.34731e-06
0.240092	1.40176e-06
0.241661	1.45999e-06
0.243230	1.85920e-06
0.244799	3.94137e-06
0.246369	1.46881e-06
0.247938	1.35848e-06
0.249507	1.41674e-06
0.251076	1.52378e-06
0.252646	1.54346e-06
0.254215	1.45386e-06
0.255784	1.52836e-06
0.257353	1.57333e-06
0.258922	1.67371e-06
0.260492	1.71246e-06
0.262061	1.61258e-06
0.263630	1.77914e-06
0.265199	1.51097e-06
0.266769	1.57144e-06
0.268338	1.61155e-06
0.269907	1.86217e-06
0.271476	1.64373e-06
0.273046	1.69906e-06
0.274615	1.80605e-06
0.276184	2.28608e-06
0.277753	2.71586e-06
0.279322	1.69068e-06
0.280892	1.65347e-06
0.282461	1.71751e-06
0.284030	1.77464e-06
0.285599	1.88865e-06
0.287169	1.79241e-06
0.288738	1.88707e-06
0.290307	2.00821e-06
0.291876	2.29014e-06
0.293445	1.80391e-06
0.295015	1.92426e-06
0.296584	1.86644e-06
0.298153	2.02547e-06
0.299722	2.13685e-06
0.301292	1.88100e-06
0.302861	1.98464e-06
0.304430	2.10257e-06
0.305999	2.28876e-06
0.307569	2.24844e-06
0.309138	2.04475e-06
0.310707	2.36207e-06
0.312276	2.00608e-06
0.313845	2.01571e-06
0.315415	2.28000e-06
0.316984	2.10802e-06
0.318553	2.26543e-06
0.320122	2.50859e-06
0.321692	2.42951e-06
0.323261	2.39394e-06
0.324830	2.25751e-06
0.326399	2.26120e-06
0.327968	2.18820e-06
0.329538	2.28662e-06
0.331107	2.38675e-06
0.332676	2.60941e-06
0.334245	3.20328e-06
0.335815	2.54194e-06
0.337384	2.24774e-06
0.338953	2.30350e-06
0.340522	2.32980e-06
0.342092	2.54970e-06
0.343661	2.88861e-06
0.345230	2.52399e-06
0.346799	2.79086e-06
0.348368	3.35987e-06
0.349938	2.37785e-06
0.351507	2.62494e-06
0.353076	2.73319e-06
0.354645	2.43541e-06
0.356215	2.48434e-06
0.357784	2.68059e-06
0.359353	2.93554e-06
0.360922	2.62785e-06
0.362491	2.62754e-06
0.364061	3.06635e-06
0.365630	2.69586e-06
0.367199	2.74657e-06
0.368768	2.67389e-06
0.370338	2.92168e-06
0.371907	3.28319e-06
0.373476	2.98230e-06
0.375045	3.82874e-06
0.376615	2.75881e-06
0.378184	2.89748e-06
0.379753	2.85968e-06
0.381322	2.97628e-06
0.382891	3.50390e-06
0.384461	2.85658e-06
0.386030	3.36105e-06
0.387599	2.77280e-06
0.389168	3.11630e-06
0.390738	3.00871e-06
0.392307	4.04508e-06
0.393876	3.09876e-06
0.395445	3.56646e-06
0.397014	3.70310e-06
0.398584	3.00544e-06
0.400153	3.42955e-06
0.401722	3.80807e-06
0.403291	3.16218e-06
0.404861	3.43372e-06
0.406430	3.48631e-06
0.407999	3.08677e-06
0.409568	3.36003e-06
0.411138	3.68368e-06
0.412707	2.98966e-06
0.414276	3.07941e-06
0.415845	3.37216e-06
0.417414	3.68089e-06
0.418984	3.90178e-06
0.420553	3.33197e-06
0.422122	3.11355e-06
0.423691	3.33087e-06
0.425261	3.38189e-06
0.426830	3.74405e-06
0.428399	3.73828e-06
0.429968	3.66142e-06
0.431537	4.31121e-06
0.433107	3.92918e-06
0.434676	3.78262e-06
0.436245	3.80700e-06
0.437814	3.65943e-06
0.439384	4.14226e-06
0.440953	3.82743e-06
0.442522	3.42013e-06
0.444091	3.60089e-06
0.445660	4.37047e-06
0.447230	3.41082e-06
0.448799	3.80861e-06
0.450368	4.14208e-06
0.451937	3.60143e-06
0.453507	4.14197e-06
0.455076	3.48725e-06
0.456645	4.02330e-06
0.458214	3.82861e-06
0.459784	4.47209e-06
0.461353	4.84775e-06
0.462922	4.03218e-06
0.464491	4.39241e-06
0.466060	3.80141e-06
0.467630	4.10822e-06
0.469199	4.28059e-06
0.470768	4.10149e-06
0.472337	4.09965e-06
0.473907	3.93833e-06
0.475476	3.76756e-06
0.477045	4.16016e-06
0.478614	4.15981e-06
0.480183	4.26530e-06
0.481753	4.01717e-06
0.483322	3.88990e-06
0.484891	4.39545e-06
0.486460	5.87726e-06
0.488030	4.02693e-06
0.489599	4.53425e-06
0.491168	4.56019e-06
0.492737	4.73248e-06
0.494307	5.15196e-06
0.495876	4.47781e-06
0.497445	4.29334e-06
0.499014	4.66058e-06
0.500583	4.49300e-06
0.502153	4.01396e-06
0.503722	4.47212e-06
0.505291	3.93593e-06
0.506860	4.22173e-06
0.508430	4.64936e-06
0.509999	5.54868e-06
0.511568	4.16452e-06
0.513137	4.66200e-06
0.514706	4.41879e-06
0.516276	4.75749e-06
0.517845	4.46848e-06
0.519414	5.26655e-06
0.520983	4.82595e-06
0.522553	5.51960e-06
0.524122	5.09064e-06
0.525691	5.48224e-06
0.527260	4.78475e-06
0.528830	5.28226e-06
0.530399	6.17504e-06
0.531968	4.44759e-06
0.533537	4.81299e-06
0.535106	4.90845e-06
0.536676	4.78667e-06
0.538245	5.72088e-06
0.539814	5.51972e-06
0.541383	4.61633e-06
0.542953	4.83230e-06
0.544522	4.81722e-06
0.546091	5.60837e-06
0.547660	5.92804e-06
0.549229	5.42845e-06
0.550799	6.24824e-06
0.552368	5.81221e-06
0.553937	5.55849e-06
0.555506	6.06497e-06
0.557076	4.96932e-06
0.558645	5.40388e-06
0.560214	4.95424e-06
0.561783	4.99215e-06
0.563353	4.88474e-06
0.564922	1.08362e-05
0.566491	5.13950e-06
0.568060	5.68369e-06
0.569629	5.43099e-06
0.571199	5.73422e-06
0.572768	5.28843e-06
0.574337	6.12471e-06
0.575906	6.64640e-06
0.577476	5.90564e-06
0.579045	5.65460e-06
0.580614	6.06350e-06
0.582183	5.73322e-06
0.583752	6.16804e-06
0.585322	5.05150e-06
0.586891	5.35379e-06
0.588460	6.75368e-06
0.590029	5.23055e-06
0.591599	5.61533e-06
0.593168	5.81688e-06
0.594737	5.35621e-06
0.596306	5.63097e-06
0.597876	5.66365e-06
0.599445	5.45832e-06
0.601014	6.30576e-06
0.602583	6.26714e-06
0.604152	8.02048e-06
0.605722	6.47965e-06
0.607291	5.85774e-06
0.608860	5.66517e-06
0.610429	6.55153e-06
0.611999	6.55741e-06
0.613568	5.49334e-06
0.615137	5.66318e-06
0.616706	5.65537e-06
0.618275	6.12686e-06
0.619845	5.63387e-06
0.621414	6.78229e-06
0.622983	5.63014e-06
0.624552	6.42106e-06
0.626122	7.56597e-06
0.627691	6.20679e-06
0.629260	6.83597e-06
0.630829	8.26252e-06
0.632399	6.75489e-06
0.633968	6.42188e-06
0.635537	7.24745e-06
0.637106	6.76811e-06
0.638675	7.04676e-06
0.640245	5.48208e-06
0.641814	6.73254e-06
0.643383	6.72544e-06
0.644952	6.63421e-06
0.646522	6.01068e-06
0.648091	6.30502e-06
0.649660	6.89485e-06
0.651229	6.66785e-06
0.652798	7.83017e-06
0.654368	1.40661e-05
0.655937	7.99907e-06
0.657506	8.33425e-06
0.659075	7.67928e-06
0.660645	6.71031e-06
0.662214	6.65680e-06
0.663783	6.30786e-06
0.665352	9.62467e-06
0.666922	5.85981e-06
0.668491	7.25604e-06
0.670060	6.97927e-06
0.671629	6.47980e-06
0.673198	7.18686e-06
0.674768	6.83317e-06
0.676337	6.49001e-06
0.677906	7.69758e-06
0.679475	7.37220e-06
0.681045	9.28549e-06
0.682614	8.24775e-06
0.684183	6.76713e-06
0.685752	9.47418e-06
0.687321	6.92536e-06
0.688891	7.33983e-06
0.690460	6.49825e-06
0.692029	7.17791e-06
0.693598	6.42873e-06
0.695168	6.62379e-06
0.696737	7.26338e-06
0.698306	6.94596e-06
0.699875	6.83495e-06
0.701445	7.42102e-06
0.703014	8.00449e-06
0.704583	8.09976e-06
0.706152	1.02259e-05
0.707721	7.56597e-06
0.709291	6.78997e-06
0.710860	7.54054e-06
0.712429	7.31829e-06
0.713998	6.56073e-06
0.715568	6.35080e-06
0.717137	7.34895e-06
0.718706	8.14355e-06
0.720275	7.08818e-06
0.721844	6.86121e-06
0.723414	7.44180e-06
0.724983	7.37845e-06
0.726552	7.43608e-06
0.728121	8.36587e-06
0.729691	8.03872e-06
0.731260	8.27149e-06
0.732829	7.08161e-06
0.734398	8.91345e-06
0.735968	7.34553e-06
0.737537	7.79713e-06
0.739106	7.39243e-06
0.740675	7.43874e-06
0.742244	7.09502e-06
0.743814	7.80493e-06
0.745383	7.86351e-06
0.746952	7.06895e-06
0.748521	7.43982e-06
0.750091	8.72284e-06
0.751660	8.76194e-06
0.753229	8.27854e-06
0.754798	8.90343e-06
0.756367	7.73887e-06
0.757937	9.05614e-06
0.759506	7.98452e-06
0.761075	7.71528e-06
0.762644	7.58187e-06
0.764214	7.61716e-06
0.765783	7.38190e-06
0.767352	8.26044e-06
0.768921	7.72188e-06
0.770491	7.96655e-06
0.772060	1.02153e-05
0.773629	7.54660e-06
0.775198	8.20098e-06
0.776767	2.00925e-05
0.778337	8.62115e-06
0.779906	1.12383e-05
0.781475	9.83375e-06
0.783044	8.64217e-06
0.784614	8.56110e-06
0.786183	8.64478e-06
0.787752	7.79024e-06
0.789321	7.75069e-06
0.790890	7.87391e-06
0.792460	8.71629e-06
0.794029	7.95077e-06
0.795598	8.18286e-06
0.797167	8.64136e-06
0.798737	8.15593e-06
0.800306	8.43051e-06
0.801875	8.88000e-06
0.803444	9.46261e-06
0.805014	9.40427e-06
0.806583	1.14503e-05
0.808152	8.93000e-06
0.809721	9.06247e-06
0.811290	7.95341e-06
0.812860	8.56831e-06
0.814429	7.98368e-06
0.815998	8.48907e-06
0.817567	9.29917e-06
0.819137	8.18521e-06
0.820706	8.08389e-06
0.822275	8.52698e-06
0.823844	9.67766e-06
0.825413	8.96297e-06
0.826983	9.15130e-06
0.828552	1.02955e-05
0.830121	1.11293e-05
0.831690	9.99036e-06
0.833260	8.63951e-06
0.834829	9.28726e-06
0.836398	9.48639e-06
0.837967	8.61553e-06
0.839536	8.98749e-06
0.841106	8.94532e-06
0.842675	9.08079e-06
0.844244	8.24994e-06
0.845813	8.95116e-06
0.847383	8.69848e-06
0.848952	9.40575e-06
0.850521	1.18527e-05
0.852090	1.00596e-05
0.853660	1.27709e-05
0.855229	1.02185e-05
0.856798	9.37425e-06
0.858367	9.22806e-06
0.859936	8.86886e-06
0.861506	8.38962e-06
0.863075	1.01414e-05
0.864644	8.76029e-06
0.866213	9.02827e-06
0.867783	9.97156e-06
0.869352	9.03083e-06
0.870921	9.19542e-06
0.872490	9.47555e-06
0.874059	9.17561e-06
0.875629	1.02270e-05
0.877198	1.13380e-05
0.878767	9.84719e-06
0.880336	9.63004e-06
0.881906	9.76686e-06
0.883475	1.08127e-05
0.885044	9.21319e-06
0.886613	9.66538e-06
0.888183	9.01126e-06
0.889752	9.50848e-06
0.891321	1.44422e-05
0.892890	1.07232e-05
0.894459	9.98295e-06
0.896029	9.73756e-06
0.897598	9.95047e-06
0.899167	1.03916e-05
0.900736	1.23069e-05
0.902306	1.06661e-05
0.903875	1.12592e-05
0.905444	9.98109e-06
0.907013	9.80264e-06
0.908582	1.03005e-05
0.910152	9.88103e-06
0.911721	9.43850e-06
0.913290	9.49126e-06
0.914859	8.88708e-06
0.916429	1.07668e-05
0.917998	9.80607e-06
0.919567	1.05838e-05
0.921136	9.48282e-06
0.922706	1.02865e-05
0.924275	1.01029e-05
0.925844	1.04783e-05
0.927413	1.07349e-05
0.928982	1.27028e-05
0.930552	1.02820e-05
0.932121	9.14365e-06
0.933690	9.91595e-06
0.935259	1.11442e-05
0.936829	9.69590e-06
0.938398	9.25916e-06
0.939967	1.02085e-05
0.941536	1.00639e-05
0.943105	1.12478e-05
0.944675	1.03285e-05
0.946244	9.90499e-06
0.947813	1.02962e-05
0.949382	1.01118e-05
0.950952	1.06007e-05
0.952521	1.08374e-05
0.954090	1.14190e-05
0.955659	1.11583e-05
0.957229	1.09687e-05
0.958798	1.54827e-05
0.960367	9.53772e-06
0.961936	1.02274e-05
0.963505	1.09032e-05
0.965075	9.91541e-06
0.966644	9.62591e-06
0.968213	1.13993e-05
0.969782	9.59672e-06
0.971352	1.12128e-05
0.972921	1.00028e-05
0.974490	1.08191e-05
0.976059	1.07383e-05
0.977628	1.14572e-05
0.979198	1.10755e-05
0.980767	1.33487e-05
0.982336	1.13788e-05
0.983905	9.88756e-06
0.985475	1.16295e-05
0.987044	1.76928e-05
0.988613	1.03677e-05
0.990182	1.07774e-05
0.991752	1.12298e-05
0.993321	9.73690e-06
0.994890	1.06039e-05
0.996459	1.15433e-05
0.998028	1.25680e-05
0.999598	1.05362e-05
1.001167	1.01175e-05
1.002736	1.08968e-05
1.004305	1.14939e-05
1.005875	1.17568e-05
1.007444	1.40126e-05
1.009013	1.25956e-05
1.010582	1.03336e-05
1.012151	1.02304e-05
1.013721	1.10181e-05
1.015290	1.08424e-05
1.016859	1.00744e-05
1.018428	1.03283e-05
1.019998	1.08732e-05
1.021567	1.38540e-05
1.023136	1.05892e-05
1.024705	1.03326e-05
1.026275	1.06278e-05
1.027844	1.11657e-05
1.029413	1.22077e-05
1.030982	1.10008e-05
1.032551	1.18754e-05
1.034121	1.22383e-05
1.035690	1.29015e-05
1.037259	1.15267e-05
1.038828	1.12898e-05
1.040398	1.31831e-05
1.041967	1.04128e-05
1.043536	1.10330e-05
1.045105	1.13449e-05
1.046674	1.04989e-05
1.048244	1.03373e-05
1.049813	1.14086e-05
1.051382	1.22858e-05
1.052951	1.14626e-05
1.054521	1.08210e-05
1.056090	1.15581e-05
1.057659	1.13014e-05
1.059228	1.20633e-05
1.060798	1.19394e-05
1.062367	1.22223e-05
1.063936	1.25614e-05
1.065505	1.44474e-05
1.067074	1.22000e-05
1.068644	1.11034e-05
1.070213	1.38837e-05
1.071782	1.04489e-05
1.073351	1.19580e-05
1.074921	1.59583e-05
1.076490	1.17686e-05
1.078059	1.04855e-05
1.079628	1.07693e-05
1.081197	1.14767e-05
1.082767	1.10212e-05
1.084336	1.12853e-05
1.085905	1.14692e-05
1.087474	1.17258e-05
1.089044	1.26262e-05
1.090613	1.34704e-05
1.092182	1.30952e-05
1.093751	1.29555e-05
1.095321	1.32319e-05
1.096890	1.16268e-05
1.098459	1.22913e-05
1.100028	1.11719e-05
1.101597	1.18506e-05
1.103167	1.15945e-05
1.104736	1.19634e-05
1.106305	1.19253e-05
1.107874	1.26675e-05
1.109444	1.17018e-05
1.111013	1.13585e-05
1.112582	1.15514e-05
1.114151	1.23820e-05
1.115720	1.12587e-05
1.117290	1.16475e-05
1.118859	1.24381e-05
1.120428	1.22414e-05
1.121997	1.28522e-05
1.123567	2.26430e-05
1.125136	1.42176e-05
1.126705	1.32810e-05
1.128274	1.31429e-05
1.129844	1.24687e-05
1.131413	1.27091e-05
1.132982	1.09532e-05
1.134551	1.16100e-05
1.136120	1.10077e-05
1.137690	1.19025e-05
1.139259	1.16512e-05
1.140828	1.23865e-05
1.142397	1.85744e-05
1.143967	1.26233e-05
1.145536	1.23445e-05
1.147105	1.30468e-05
1.148674	1.49210e-05
1.150243	1.24535e-05
1.151813	1.26954e-05
1.153382	1.29921e-05
1.154951	1.47778e-05
1.156520	1.40440e-05
1.158090	1.31630e-05
1.159659	1.16258e-05
1.161228	1.30228e-05
1.162797	1.21714e-05
1.164367	1.30411e-05
1.165936	1.24810e-05
1.167505	1.17393e-05
1.169074	1.30502e-05
1.170643	1.19870e-05
1.172213	1.22025e-05
1.173782	1.42346e-05
1.175351	1.19417e-05
1.176920	1.17037e-05
1.178490	1.16981e-05
1.180059	1.17314e-05
1.181628	1.22633e-05
1.183197	1.38018e-05
1.184766	1.39101e-05
1.186336	1.39947e-05
1.187905	1.42140e-05
1.189474	1.45414e-05
1.191043	1.32570e-05
1.192613	1.32881e-05
1.194182	1.43810e-05
1.195751	1.24309e-05
1.197320	1.34230e-05
1.198890	1.14369e-05
1.200459	1.30220e-05
1.202028	1.14711e-05
1.203597	1.38644e-05
1.205166	1.20272e-05
1.206736	1.16959e-05
1.208305	1.29538e-05
1.209874	1.26818e-05
1.211443	1.38382e-05
1.213013	1.43706e-05
1.214582	1.20863e-05
1.216151	1.22792e-05
1.217720	1.29562e-05
1.219289	1.19794e-05
1.220859	1.40433e-05
1.222428	1.37419e-05
1.223997	1.45474e-05
1.225566	1.51244e-05
1.227136	1.49785e-05
1.228705	1.28857e-05
1.230274	1.31176e-05
1.231843	1.32594e-05
1.233413	1.58493e-05
1.234982	1.32493e-05
1.236551	1.34425e-05
1.238120	1.35392e-05
1.239689	1.24867e-05
1.241259	1.46177e-05
1.242828	1.18971e-05
1.244397	1.32477e-05
1.245966	1.39259e-05
1.247536	1.21303e-05
1.249105	1.26016e-05
1.250674	1.19441e-05
1.252243	1.21604e-05
1.253812	1.24320e-05
1.255382	1.45917e-05
1.256951	1.28474e-05
1.258520	1.31855e-05
1.260089	1.37961e-05
1.261659	1.34210e-05
1.263228	1.31604e-05
1.264797	1.38310e-05
1.266366	1.50124e-05
1.267935	1.55950e-05
1.269505	1.49865e-05
1.271074	1.28311e-05
1.272643	1.40922e-05
1.274212	1.23100e-05
1.275782	1.37725e-05
1.277351	1.40990e-05
1.278920	1.27323e-05
1.280489	1.31660e-05
1.282059	1.24431e-05
1.283628	1.36952e-05
1.285197	1.31750e-05
1.286766	1.29381e-05
1.288335	1.50292e-05
1.289905	1.32417e-05
1.291474	1.40754e-05
1.293043	1.28867e-05
1.294612	1.27511e-05
1.296182	1.27112e-05
1.297751	1.29230e-05
1.299320	1.24392e-05
1.300889	1.29510e-05
1.302458	1.38093e-05
1.304028	1.73026e-05
1.305597	1.89135e-05
1.307166	1.38394e-05
1.308735	1.47140e-05
1.310305	1.48945e-05
1.311874	1.70126e-05
1.313443	1.74632e-05
1.315012	1.42228e-05
1.316582	1.46720e-05
1.318151	1.63998e-05
1.319720	1.39738e-05
1.321289	1.44353e-05
1.322858	1.28676e-05
1.324428	1.25629e-05
1.325997	1.38871e-05
1.327566	1.36513e-05
1.329135	1.28496e-05
1.330705	1.33404e-05
1.332274	1.24039e-05
1.333843	1.26557e-05
1.335412	1.27049e-05
1.336981	1.38685e-05
1.338551	1.25334e-05
1.340120	1.35101e-05
1.341689	1.43815e-05
1.343258	1.43251e-05
1.344828	1.58326e-05
1.346397	1.37804e-05
1.347966	1.27317e-05
1.349535	1.31358e-05
1.351105	1.30273e-05
1.352674	1.40308e-05
1.354243	1.35545e-05
1.355812	1.27942e-05
1.357381	1.31735e-05
1.358951	1.42293e-05
1.360520	1.45846e-05
1.362089	1.45993e-05
1.363658	1.43990e-05
1.365228	1.58405e-05
1.366797	1.56227e-05
1.368366	1.56219e-05
1.369935	1.53685e-05
1.371504	1.54618e-05
1.373074	1.41409e-05
1.374643	1.50599e-05
1.376212	1.83473e-05
1.377781	1.40670e-05
1.379351	1.33853e-05
1.380920	1.47046e-05
1.382489	1.40012e-05
1.384058	1.40963e-05
1.385628	1.29903e-05
1.387197	1.35144e-05
1.388766	1.29438e-05
1.390335	1.38843e-05
1.391904	1.60668e-05
1.393474	1.36839e-05
1.395043	1.30231e-05
1.396612	1.30394e-05
1.398181	1.22859e-05
1.399751	1.24640e-05
1.401320	1.27562e-05
1.402889	1.39320e-05
1.404458	1.48165e-05
1.406027	1.37899e-05
1.407597	1.34520e-05
1.409166	1.39571e-05
1.410735	1.35745e-05
1.412304	1.35674e-05
1.413874	1.43259e-05
1.415443	1.28357e-05
1.417012	1.36379e-05
1.418581	1.33087e-05
1.420151	1.32952e-05
1.421720	1.36537e-05
1.423289	1.42318e-05
1.424858	1.50907e-05
1.426427	1.79900e-05
1.427997	1.34462e-05
1.429566	1.28800e-05
1.431135	1.34400e-05
1.432704	1.38387e-05
1.434274	1.42712e-05
1.435843	1.43541e-05
1.437412	1.42639e-05
1.438981	1.46930e-05
1.440550	1.47564e-05
1.442120	1.46923e-05
1.443689	1.56180e-05
1.445258	1.70757e-05
1.446827	1.51097e-05
1.448397	1.49992e-05
1.449966	1.40239e-05
1.451535	1.45624e-05
1.453104	1.45703e-05
1.454674	1.41299e-05
1.456243	1.53027e-05
1.457812	1.45989e-05
1.459381	1.41074e-05
1.460950	1.55954e-05
1.462520	1.33725e-05
1.464089	1.46727e-05
1.465658	1.43035e-05
1.467227	1.51030e-05
1.468797	1.50572e-05
1.470366	1.42567e-05
1.471935	1.40619e-05
1.473504	1.38333e-05
1.475073	1.47258e-05
1.476643	1.47752e-05
1.478212	1.38846e-05
1.479781	1.38361e-05
1.481350	1.41739e-05
1.482920	1.40696e-05
1.484489	2.21920e-05
1.486058	1.38265e-05
1.487627	1.49955e-05
1.489197	1.34701e-05
1.490766	1.37350e-05
1.492335	1.44856e-05
1.493904	1.46087e-05
1.495473	1.40919e-05
1.497043	1.42495e-05
1.498612	1.51644e-05
1.500181	1.75423e-05
1.501750	1.49696e-05
1.503320	1.40625e-05
1.504889	1.31478e-05
1.506458	1.35248e-05
1.508027	1.42664e-05
1.509596	1.47944e-05
1.511166	1.41950e-05
1.512735	1.29006e-05
1.514304	1.33108e-05
1.515873	1.38492e-05
1.517443	1.31560e-05
1.519012	1.39318e-05
1.520581	1.41485e-05
1.522150	1.43111e-05
1.523720	1.35697e-05
1.525289	1.35042e-05
1.526858	1.35652e-05
1.528427	1.40124e-05
1.529996	1.58900e-05
1.531566	1.47440e-05
1.533135	1.28385e-05
1.534704	1.30018e-05
1.536273	1.30779e-05
1.537843	1.32752e-05
1.539412	1.35119e-05
1.540981	1.75779e-05
1.542550	1.34316e-05
1.544119	1.37760e-05
1.545689	1.39187e-05
1.547258	1.34786e-05
1.548827	1.36558e-05
1.550396	1.38506e-05
1.551966	1.38878e-05
1.553535	1.40065e-05
1.555104	1.41468e-05
1.556673	1.43826e-05
1.558243	1.44249e-05
1.559812	1.46233e-05
1.561381	1.48533e-05
1.562950	1.62372e-05
1.564519	1.48276e-05
1.566089	1.49767e-05
1.567658	1.49858e-05
1.569227	1.50087e-05
1.570796	1.50274e-05


==> anc/data_RoSyRa/fig5/SRPhotons_large_Ntheta_Rates_Unc_eB_18000_Omega_0_T_300_R_inf_total_kT_1.10.dat <==
0.000000	1.47341e-11
0.001569	1.80798e-11
0.003138	2.81124e-11
0.004708	4.48173e-11
0.006277	6.81705e-11
0.007846	9.81391e-11
0.009415	1.34683e-10
0.010985	1.77750e-10
0.012554	2.27301e-10
0.014123	2.83270e-10
0.015692	3.45624e-10
0.017261	4.14293e-10
0.018831	4.89266e-10
0.020400	5.70499e-10
0.021969	6.57959e-10
0.023538	7.51690e-10
0.025108	8.51675e-10
0.026677	9.58021e-10
0.028246	1.07076e-09
0.029815	1.19008e-09
0.031385	1.31611e-09
0.032954	1.44902e-09
0.034523	1.58914e-09
0.036092	1.73668e-09
0.037661	1.89208e-09
0.039231	2.05566e-09
0.040800	2.22775e-09
0.042369	2.40887e-09
0.043938	2.59932e-09
0.045508	2.79966e-09
0.047077	3.01022e-09
0.048646	3.23131e-09
0.050215	3.46348e-09
0.051784	3.70689e-09
0.053354	3.96201e-09
0.054923	4.22903e-09
0.056492	4.50801e-09
0.058061	4.79930e-09
0.059631	5.10299e-09
0.061200	5.41925e-09
0.062769	5.74695e-09
0.064338	6.08700e-09
0.065908	6.43882e-09
0.067477	6.80889e-09
0.069046	7.18569e-09
0.070615	7.56977e-09
0.072184	7.96088e-09
0.073754	8.35795e-09
0.075323	8.76568e-09
0.076892	9.18028e-09
0.078461	9.60433e-09
0.080031	1.00326e-08
0.081600	1.04791e-08
0.083169	1.09313e-08
0.084738	1.14231e-08
0.086307	1.18398e-08
0.087877	1.23571e-08
0.089446	1.28739e-08
0.091015	1.33890e-08
0.092584	1.40125e-08
0.094154	1.42987e-08
0.095723	1.48982e-08
0.097292	1.55593e-08
0.098861	1.62199e-08
0.100431	1.68795e-08
0.102000	1.73897e-08
0.103569	1.81175e-08
0.105138	1.88346e-08
0.106707	1.95257e-08
0.108277	2.02562e-08
0.109846	2.04984e-08
0.111415	2.12649e-08
0.112984	2.21197e-08
0.114554	2.29639e-08
0.116123	2.38026e-08
0.117692	2.44702e-08
0.119261	2.42391e-08
0.120830	2.52371e-08
0.122400	2.62571e-08
0.123969	2.66169e-08
0.125538	2.76229e-08
0.127107	2.87861e-08
0.128677	2.98658e-08
0.130246	3.07003e-08
0.131815	3.20194e-08
0.133384	3.15927e-08
0.134954	3.28960e-08
0.136523	3.44824e-08
0.138092	3.47465e-08
0.139661	3.61395e-08
0.141230	3.76543e-08
0.142800	3.92343e-08
0.144369	3.82481e-08
0.145938	3.79249e-08
0.147507	3.96308e-08
0.149077	4.03836e-08
0.150646	4.20685e-08
0.152215	4.39266e-08
0.153784	4.66839e-08
0.155353	4.44168e-08
0.156923	4.46639e-08
0.158492	4.68065e-08
0.160061	5.01672e-08
0.161630	4.99896e-08
0.163200	5.23818e-08
0.164769	5.54529e-08
0.166338	5.53588e-08
0.167907	5.11833e-08
0.169477	5.34835e-08
0.171046	5.50349e-08
0.172615	5.77743e-08
0.174184	6.14167e-08
0.175753	6.39344e-08
0.177323	5.71650e-08
0.178892	6.02870e-08
0.180461	6.19883e-08
0.182030	6.51265e-08
0.183600	6.94911e-08
0.185169	6.46565e-08
0.186738	7.01746e-08
0.188307	7.24898e-08
0.189876	6.83946e-08
0.191446	7.19962e-08
0.193015	7.79479e-08
0.194584	7.36272e-08
0.196153	8.12623e-08
0.197723	7.33802e-08
0.199292	7.66248e-08
0.200861	8.16322e-08
0.202430	8.32077e-08
0.204000	7.81804e-08
0.205569	8.17003e-08
0.207138	8.62256e-08
0.208707	9.11539e-08
0.210276	1.07392e-07
0.211846	8.42070e-08
0.213415	8.86823e-08
0.214984	9.50917e-08
0.216553	9.08946e-08
0.218123	1.00376e-07
0.219692	9.20350e-08
0.221261	9.87185e-08
0.222830	9.47725e-08
0.224399	1.00205e-07
0.225969	1.12599e-07
0.227538	1.05454e-07
0.229107	1.03852e-07
0.230676	1.14342e-07
0.232246	1.10642e-07
0.233815	1.13550e-07
0.235384	1.23096e-07
0.236953	1.07399e-07
0.238523	1.15618e-07
0.240092	1.36893e-07
0.241661	1.18079e-07
0.243230	1.15206e-07
0.244799	1.23998e-07
0.246369	1.21139e-07
0.247938	1.30910e-07
0.249507	1.29015e-07
0.251076	1.69008e-07
0.252646	1.33276e-07
0.254215	1.33513e-07
0.255784	1.30905e-07
0.257353	1.60776e-07
0.258922	1.27918e-07
0.260492	1.39584e-07
0.262061	1.51359e-07
0.263630	1.32112e-07
0.265199	1.40690e-07
0.266769	1.58703e-07
0.268338	1.51766e-07
0.269907	1.60980e-07
0.271476	1.71010e-07
0.273046	1.50909e-07
0.274615	1.74847e-07
0.276184	1.49077e-07
0.277753	1.72191e-07
0.279322	1.50922e-07
0.280892	1.60323e-07
0.282461	1.74980e-07
0.284030	1.58696e-07
0.285599	1.73504e-07
0.287169	2.01524e-07
0.288738	2.05685e-07
0.290307	1.74648e-07
0.291876	1.79240e-07
0.293445	1.73739e-07
0.295015	1.64388e-07
0.296584	1.81193e-07
0.298153	1.74867e-07
0.299722	1.81919e-07
0.301292	1.91688e-07
0.302861	2.43936e-07
0.304430	2.12220e-07
0.305999	2.31149e-07
0.307569	2.09064e-07
0.309138	1.97995e-07
0.310707	2.06983e-07
0.312276	2.01814e-07
0.313845	1.88586e-07
0.315415	2.22122e-07
0.316984	1.94924e-07
0.318553	2.05828e-07
0.320122	2.50244e-07
0.321692	2.32944e-07
0.323261	2.67882e-07
0.324830	2.44266e-07
0.326399	2.12855e-07
0.327968	2.13166e-07
0.329538	2.19149e-07
0.331107	2.08738e-07
0.332676	2.30684e-07
0.334245	2.21296e-07
0.335815	2.37180e-07
0.337384	2.88092e-07
0.338953	2.74812e-07
0.340522	3.13320e-07
0.342092	2.67998e-07
0.343661	2.29135e-07
0.345230	2.32567e-07
0.346799	2.35393e-07
0.348368	2.41946e-07
0.349938	2.45570e-07
0.351507	2.50026e-07
0.353076	2.92496e-07
0.354645	3.06427e-07
0.356215	3.12235e-07
0.357784	2.87110e-07
0.359353	2.58485e-07
0.360922	2.84913e-07
0.362491	2.62543e-07
0.364061	2.56427e-07
0.365630	2.85775e-07
0.367199	2.76720e-07
0.368768	3.24938e-07
0.370338	3.99973e-07
0.371907	3.15368e-07
0.373476	3.03296e-07
0.375045	2.68535e-07
0.376615	3.03175e-07
0.378184	3.19689e-07
0.379753	2.81195e-07
0.381322	3.28434e-07
0.382891	3.24430e-07
0.384461	4.20382e-07
0.386030	2.88187e-07
0.387599	3.17097e-07
0.389168	3.52529e-07
0.390738	3.01402e-07
0.392307	3.32492e-07
0.393876	3.02785e-07
0.395445	3.20125e-07
0.397014	3.64136e-07
0.398584	4.53384e-07
0.400153	4.11932e-07
0.401722	3.29191e-07
0.403291	3.54735e-07
0.404861	3.04892e-07
0.406430	3.69024e-07
0.407999	3.66393e-07
0.409568	3.98891e-07
0.411138	3.85665e-07
0.412707	3.83836e-07
0.414276	3.74567e-07
0.415845	3.23536e-07
0.417414	3.42138e-07
0.418984	3.21818e-07
0.420553	3.53116e-07
0.422122	4.64512e-07
0.423691	4.19076e-07
0.425261	4.65472e-07
0.426830	4.12933e-07
0.428399	4.39137e-07
0.429968	3.44620e-07
0.431537	3.69110e-07
0.433107	3.70771e-07
0.434676	3.77331e-07
0.436245	3.85586e-07
0.437814	5.01669e-07
0.439384	6.36659e-07
0.440953	4.64710e-07
0.442522	3.92706e-07
0.444091	3.75073e-07
0.445660	4.03952e-07
0.447230	3.90293e-07
0.448799	5.47122e-07
0.450368	4.55901e-07
0.451937	1.74799e-06
0.453507	4.16683e-07
0.455076	3.94821e-07
0.456645	4.21345e-07
0.458214	6.51493e-07
0.459784	4.35727e-07
0.461353	4.36401e-07
0.462922	5.29602e-07
0.464491	5.68141e-07
0.466060	4.23665e-07
0.467630	4.50226e-07
0.469199	4.19854e-07
0.470768	4.58056e-07
0.472337	4.33000e-07
0.473907	4.45364e-07
0.475476	5.67443e-07
0.477045	5.21774e-07
0.478614	5.41091e-07
0.480183	5.84957e-07
0.481753	5.25078e-07
0.483322	4.88116e-07
0.484891	4.75165e-07
0.486460	4.91160e-07
0.488030	5.83417e-07
0.489599	5.23657e-07
0.491168	5.17901e-07
0.492737	4.73728e-07
0.494307	4.92104e-07
0.495876	4.66457e-07
0.497445	4.87180e-07
0.499014	7.80858e-07
0.500583	5.35815e-07
0.502153	5.40381e-07
0.503722	5.57751e-07
0.505291	5.27430e-07
0.506860	5.66116e-07
0.508430	5.52994e-07
0.509999	5.26094e-07
0.511568	6.09199e-07
0.513137	6.12761e-07
0.514706	5.05126e-07
0.516276	4.96865e-07
0.517845	6.85133e-07
0.519414	5.60998e-07
0.520983	6.21529e-07
0.522553	5.85959e-07
0.524122	6.13800e-07
0.525691	5.42530e-07
0.527260	5.94034e-07
0.528830	5.17859e-07
0.530399	5.80981e-07
0.531968	5.49453e-07
0.533537	6.29146e-07
0.535106	1.08371e-06
0.536676	5.49083e-07
0.538245	5.58526e-07
0.539814	6.24346e-07
0.541383	5.61684e-07
0.542953	5.90016e-07
0.544522	6.09800e-07
0.546091	7.46003e-07
0.547660	6.93331e-07
0.549229	6.24878e-07
0.550799	5.34407e-07
0.552368	6.73685e-07
0.553937	5.93456e-07
0.555506	6.82488e-07
0.557076	7.77238e-07
0.558645	6.01119e-07
0.560214	6.05226e-07
0.561783	7.23270e-07
0.563353	5.97621e-07
0.564922	6.10412e-07
0.566491	6.86368e-07
0.568060	1.13534e-06
0.569629	6.64963e-07
0.571199	6.51382e-07
0.572768	6.25812e-07
0.574337	7.06984e-07
0.575906	6.70753e-07
0.577476	6.44979e-07
0.579045	9.39569e-07
0.580614	7.06847e-07
0.582183	6.63913e-07
0.583752	5.99501e-07
0.585322	6.65693e-07
0.586891	6.88835e-07
0.588460	7.72731e-07
0.590029	8.23184e-07
0.591599	6.35912e-07
0.593168	6.66974e-07
0.594737	8.42699e-07
0.596306	6.77273e-07
0.597876	6.67380e-07
0.599445	7.80820e-07
0.601014	7.38380e-07
0.602583	8.26685e-07
0.604152	7.41578e-07
0.605722	7.34310e-07
0.607291	6.82595e-07
0.608860	6.99051e-07
0.610429	7.79048e-07
0.611999	7.36962e-07
0.613568	7.86038e-07
0.615137	6.74400e-07
0.616706	7.21613e-07
0.618275	9.35872e-07
0.619845	7.49942e-07
0.621414	9.14256e-07
0.622983	7.10283e-07
0.624552	7.33676e-07
0.626122	6.96763e-07
0.627691	7.03873e-07
0.629260	7.48304e-07
0.630829	8.37725e-07
0.632399	8.73656e-07
0.633968	7.72062e-07
0.635537	7.02992e-07
0.637106	7.56914e-07
0.638675	1.08947e-06
0.640245	7.44175e-07
0.641814	8.36703e-07
0.643383	7.94507e-07
0.644952	8.61375e-07
0.646522	1.15691e-06
0.648091	7.38340e-07
0.649660	8.43924e-07
0.651229	8.47146e-07
0.652798	1.05848e-06
0.654368	7.75427e-07
0.655937	7.90171e-07
0.657506	8.86100e-07
0.659075	8.09192e-07
0.660645	9.15321e-07
0.662214	9.06423e-07
0.663783	8.90079e-07
0.665352	7.98802e-07
0.666922	7.68021e-07
0.668491	8.47341e-07
0.670060	7.87479e-07
0.671629	8.91742e-07
0.673198	1.03396e-06
0.674768	1.45014e-06
0.676337	8.78409e-07
0.677906	7.77852e-07
0.679475	8.30302e-07
0.681045	1.02402e-06
0.682614	9.24247e-07
0.684183	9.11027e-07
0.685752	9.07069e-07
0.687321	8.83308e-07
0.688891	8.67605e-07
0.690460	8.62622e-07
0.692029	1.07357e-06
0.693598	1.26452e-06
0.695168	9.28761e-07
0.696737	9.27436e-07
0.698306	9.69446e-07
0.699875	9.78431e-07
0.701445	8.65339e-07
0.703014	1.04243e-06
0.704583	9.33741e-07
0.706152	8.99394e-07
0.707721	9.17936e-07
0.709291	9.81696e-07
0.710860	9.60343e-07
0.712429	9.78883e-07
0.713998	9.88789e-07
0.715568	8.86113e-07
0.717137	9.24595e-07
0.718706	9.59026e-07
0.720275	9.90950e-07
0.721844	9.71577e-07
0.723414	1.26747e-06
0.724983	9.39347e-07
0.726552	1.00585e-06
0.728121	1.01730e-06
0.729691	9.05496e-07
0.731260	1.04495e-06
0.732829	1.04293e-06
0.734398	1.62097e-06
0.735968	9.93811e-07
0.737537	9.72732e-07
0.739106	9.92107e-07
0.740675	1.12222e-06
0.742244	9.93802e-07
0.743814	1.05130e-06
0.745383	1.06034e-06
0.746952	1.07212e-06
0.748521	1.01490e-06
0.750091	9.46053e-07
0.751660	1.05151e-06
0.753229	1.30023e-06
0.754798	1.06937e-06
0.756367	1.02765e-06
0.757937	9.40046e-07
0.759506	1.04913e-06
0.761075	1.01017e-06
0.762644	1.09534e-06
0.764214	1.11051e-06
0.765783	9.95840e-07
0.767352	9.82942e-07
0.768921	1.00535e-06
0.770491	1.03121e-06
0.772060	1.17318e-06
0.773629	1.56781e-06
0.775198	1.06383e-06
0.776767	1.08952e-06
0.778337	1.08181e-06
0.779906	1.19569e-06
0.781475	1.09411e-06
0.783044	1.20763e-06
0.784614	1.03769e-06
0.786183	1.25467e-06
0.787752	1.08452e-06
0.789321	1.06996e-06
0.790890	1.30446e-06
0.792460	1.18607e-06
0.794029	1.33038e-06
0.795598	1.04870e-06
0.797167	1.05279e-06
0.798737	1.00219e-06
0.800306	1.14360e-06
0.801875	1.30948e-06
0.803444	1.17346e-06
0.805014	1.27357e-06
0.806583	1.25546e-06
0.808152	1.02733e-06
0.809721	1.38300e-06
0.811290	1.15946e-06
0.812860	1.28290e-06
0.814429	1.20697e-06
0.815998	1.14636e-06
0.817567	1.15647e-06
0.819137	1.17021e-06
0.820706	1.12615e-06
0.822275	1.27460e-06
0.823844	1.24368e-06
0.825413	1.24219e-06
0.826983	1.07579e-06
0.828552	1.21028e-06
0.830121	1.18767e-06
0.831690	1.21968e-06
0.833260	1.41595e-06
0.834829	1.18392e-06
0.836398	1.39212e-06
0.837967	1.35658e-06
0.839536	1.15921e-06
0.841106	1.18406e-06
0.842675	1.34975e-06
0.844244	1.21230e-06
0.845813	1.24347e-06
0.847383	1.25501e-06
0.848952	1.06454e-06
0.850521	1.21967e-06
0.852090	1.32995e-06
0.853660	1.41424e-06
0.855229	1.23855e-06
0.856798	1.52179e-06
0.858367	1.23570e-06
0.859936	1.30634e-06
0.861506	1.33801e-06
0.863075	1.35951e-06
0.864644	1.86955e-06
0.866213	1.28023e-06
0.867783	1.20845e-06
0.869352	1.27860e-06
0.870921	1.22616e-06
0.872490	1.63024e-06
0.874059	1.35216e-06
0.875629	1.17599e-06
0.877198	1.19969e-06
0.878767	1.53894e-06
0.880336	1.23041e-06
0.881906	1.32806e-06
0.883475	1.35398e-06
0.885044	1.36040e-06
0.886613	1.53602e-06
0.888183	1.28321e-06
0.889752	1.38822e-06
0.891321	1.18982e-06
0.892890	1.46916e-06
0.894459	1.55431e-06
0.896029	1.30889e-06
0.897598	1.42540e-06
0.899167	1.41930e-06
0.900736	1.55292e-06
0.902306	1.39267e-06
0.903875	1.25448e-06
0.905444	1.76366e-06
0.907013	1.25436e-06
0.908582	1.47237e-06
0.910152	1.39781e-06
0.911721	1.34372e-06
0.913290	1.61085e-06
0.914859	1.48719e-06
0.916429	1.29624e-06
0.917998	1.66667e-06
0.919567	1.41906e-06
0.921136	1.43935e-06
0.922706	1.38609e-06
0.924275	1.42774e-06
0.925844	1.40548e-06
0.927413	1.54498e-06
0.928982	1.39319e-06
0.930552	1.33639e-06
0.932121	1.49467e-06
0.933690	1.54900e-06
0.935259	1.40464e-06
0.936829	1.42930e-06
0.938398	1.38754e-06
0.939967	1.49732e-06
0.941536	1.35315e-06
0.943105	1.34895e-06
0.944675	1.59431e-06
0.946244	1.48461e-06
0.947813	1.34205e-06
0.949382	1.71888e-06
0.950952	1.37449e-06
0.952521	1.46458e-06
0.954090	1.47200e-06
0.955659	1.55129e-06
0.957229	1.47950e-06
0.958798	1.52383e-06
0.960367	1.40500e-06
0.961936	1.43083e-06
0.963505	1.36425e-06
0.965075	1.66208e-06
0.966644	1.46484e-06
0.968213	1.45536e-06
0.969782	1.48314e-06
0.971352	1.50282e-06
0.972921	1.41438e-06
0.974490	1.36651e-06
0.976059	1.60420e-06
0.977628	1.47744e-06
0.979198	1.66437e-06
0.980767	1.41958e-06
0.982336	1.45863e-06
0.983905	1.65582e-06
0.985475	1.53405e-06
0.987044	1.52549e-06
0.988613	1.42686e-06
0.990182	1.43622e-06
0.991752	1.46494e-06
0.993321	1.58451e-06
0.994890	1.41766e-06
0.996459	1.61664e-06
0.998028	1.82372e-06
0.999598	1.56571e-06
1.001167	1.51631e-06
1.002736	1.52447e-06
1.004305	1.43585e-06
1.005875	1.53473e-06
1.007444	1.47978e-06
1.009013	1.60357e-06
1.010582	1.53031e-06
1.012151	1.76894e-06
1.013721	1.67807e-06
1.015290	1.39401e-06
1.016859	1.72117e-06
1.018428	1.57864e-06
1.019998	1.58438e-06
1.021567	1.50990e-06
1.023136	1.66732e-06
1.024705	1.46201e-06
1.026275	1.58550e-06
1.027844	1.48851e-06
1.029413	1.67772e-06
1.030982	2.16320e-06
1.032551	1.46515e-06
1.034121	1.52187e-06
1.035690	1.57132e-06
1.037259	1.79587e-06
1.038828	1.56705e-06
1.040398	1.52530e-06
1.041967	1.80069e-06
1.043536	1.87157e-06
1.045105	1.68720e-06
1.046674	1.56285e-06
1.048244	1.62883e-06
1.049813	1.48988e-06
1.051382	2.13697e-06
1.052951	1.73536e-06
1.054521	1.56678e-06
1.056090	1.85675e-06
1.057659	1.77819e-06
1.059228	1.53813e-06
1.060798	1.58074e-06
1.062367	1.57013e-06
1.063936	1.63155e-06
1.065505	1.64338e-06
1.067074	1.54606e-06
1.068644	1.84587e-06
1.070213	1.59921e-06
1.071782	1.76846e-06
1.073351	1.66860e-06
1.074921	1.61855e-06
1.076490	1.84725e-06
1.078059	1.62721e-06
1.079628	1.83052e-06
1.081197	1.61174e-06
1.082767	1.53120e-06
1.084336	1.55924e-06
1.085905	1.65839e-06
1.087474	1.65581e-06
1.089044	2.37730e-06
1.090613	1.54574e-06
1.092182	1.61379e-06
1.093751	1.59226e-06
1.095321	1.52650e-06
1.096890	1.60198e-06
1.098459	1.67600e-06
1.100028	1.69937e-06
1.101597	1.67685e-06
1.103167	1.74790e-06
1.104736	1.78747e-06
1.106305	1.71861e-06
1.107874	1.69761e-06
1.109444	1.98420e-06
1.111013	1.55889e-06
1.112582	1.67202e-06
1.114151	1.71582e-06
1.115720	1.94884e-06
1.117290	1.57565e-06
1.118859	1.68365e-06
1.120428	1.71767e-06
1.121997	1.86921e-06
1.123567	1.87661e-06
1.125136	1.78790e-06
1.126705	2.06806e-06
1.128274	1.54008e-06
1.129844	1.77201e-06
1.131413	1.88901e-06
1.132982	1.58276e-06
1.134551	1.72620e-06
1.136120	1.73026e-06
1.137690	1.79238e-06
1.139259	2.81793e-06
1.140828	1.81572e-06
1.142397	1.57684e-06
1.143967	1.62612e-06
1.145536	1.71687e-06
1.147105	1.76582e-06
1.148674	1.58630e-06
1.150243	1.73742e-06
1.151813	1.92603e-06
1.153382	1.93279e-06
1.154951	1.88670e-06
1.156520	1.91716e-06
1.158090	3.40222e-06
1.159659	1.76623e-06
1.161228	1.77357e-06
1.162797	1.82354e-06
1.164367	1.75329e-06
1.165936	1.90641e-06
1.167505	1.69157e-06
1.169074	2.05062e-06
1.170643	1.77706e-06
1.172213	1.70002e-06
1.173782	1.72153e-06
1.175351	1.82875e-06
1.176920	1.82141e-06
1.178490	1.86527e-06
1.180059	1.99421e-06
1.181628	1.75674e-06
1.183197	2.07824e-06
1.184766	1.74130e-06
1.186336	1.84406e-06
1.187905	1.75329e-06
1.189474	1.72549e-06
1.191043	1.70704e-06
1.192613	1.90590e-06
1.194182	2.24206e-06
1.195751	1.87091e-06
1.197320	1.68302e-06
1.198890	1.91440e-06
1.200459	1.86071e-06
1.202028	1.69434e-06
1.203597	1.86803e-06
1.205166	2.84416e-06
1.206736	2.08036e-06
1.208305	1.83309e-06
1.209874	1.94814e-06
1.211443	1.97947e-06
1.213013	1.87273e-06
1.214582	1.85572e-06
1.216151	1.87696e-06
1.217720	1.86660e-06
1.219289	1.84909e-06
1.220859	1.70108e-06
1.222428	1.91610e-06
1.223997	2.06142e-06
1.225566	1.82946e-06
1.227136	2.07486e-06
1.228705	1.96776e-06
1.230274	1.84870e-06
1.231843	1.94011e-06
1.233413	1.88134e-06
1.234982	1.94571e-06
1.236551	2.34461e-06
1.238120	1.79354e-06
1.239689	2.02769e-06
1.241259	1.86570e-06
1.242828	1.74932e-06
1.244397	1.97869e-06
1.245966	2.14415e-06
1.247536	1.68450e-06
1.249105	1.86698e-06
1.250674	1.78870e-06
1.252243	1.97295e-06
1.253812	2.04804e-06
1.255382	1.96329e-06
1.256951	2.03490e-06
1.258520	1.91784e-06
1.260089	2.39488e-06
1.261659	1.74952e-06
1.263228	1.93818e-06
1.264797	2.07402e-06
1.266366	1.77850e-06
1.267935	1.72916e-06
1.269505	1.80484e-06
1.271074	1.95544e-06
1.272643	2.12723e-06
1.274212	2.19804e-06
1.275782	1.83042e-06
1.277351	2.00504e-06
1.278920	2.12979e-06
1.280489	1.81450e-06
1.282059	1.81114e-06
1.283628	2.07056e-06
1.285197	1.81624e-06
1.286766	1.92085e-06
1.288335	1.88374e-06
1.289905	1.79894e-06
1.291474	1.98843e-06
1.293043	2.20398e-06
1.294612	2.17657e-06
1.296182	2.05963e-06
1.297751	1.82089e-06
1.299320	1.86153e-06
1.300889	2.11746e-06
1.302458	1.86490e-06
1.304028	2.03659e-06
1.305597	2.69058e-06
1.307166	1.90778e-06
1.308735	2.14060e-06
1.310305	1.95912e-06
1.311874	2.02119e-06
1.313443	2.17929e-06
1.315012	1.88930e-06
1.316582	1.87578e-06
1.318151	1.87317e-06
1.319720	2.07490e-06
1.321289	1.77169e-06
1.322858	1.81806e-06
1.324428	1.83934e-06
1.325997	1.87005e-06
1.327566	2.30612e-06
1.329135	2.05647e-06
1.330705	2.22808e-06
1.332274	2.14937e-06
1.333843	2.49737e-06
1.335412	1.99971e-06
1.336981	1.98318e-06
1.338551	1.84434e-06
1.340120	1.91739e-06
1.341689	1.83266e-06
1.343258	1.86907e-06
1.344828	2.00860e-06
1.346397	2.09454e-06
1.347966	1.93503e-06
1.349535	1.83380e-06
1.351105	1.87388e-06
1.352674	1.93741e-06
1.354243	2.07171e-06
1.355812	2.22261e-06
1.357381	2.08175e-06
1.358951	2.08958e-06
1.360520	1.95761e-06
1.362089	2.09089e-06
1.363658	1.91063e-06
1.365228	2.00588e-06
1.366797	2.10898e-06
1.368366	1.84458e-06
1.369935	2.00815e-06
1.371504	2.34099e-06
1.373074	2.15299e-06
1.374643	1.85681e-06
1.376212	2.47753e-06
1.377781	2.38297e-06
1.379351	2.08689e-06
1.380920	2.07079e-06
1.382489	1.83578e-06
1.384058	1.86809e-06
1.385628	1.96224e-06
1.387197	2.00506e-06
1.388766	1.96190e-06
1.390335	1.91608e-06
1.391904	1.89110e-06
1.393474	1.91406e-06
1.395043	2.06598e-06
1.396612	2.07742e-06
1.398181	2.42741e-06
1.399751	2.01243e-06
1.401320	2.11391e-06
1.402889	1.95535e-06
1.404458	2.07814e-06
1.406027	2.09815e-06
1.407597	3.45886e-06
1.409166	2.32869e-06
1.410735	2.09866e-06
1.412304	2.02546e-06
1.413874	1.89569e-06
1.415443	1.93097e-06
1.417012	1.89337e-06
1.418581	1.90744e-06
1.420151	1.93612e-06
1.421720	2.50360e-06
1.423289	2.06600e-06
1.424858	2.49245e-06
1.426427	2.08322e-06
1.427997	1.94559e-06
1.429566	2.08404e-06
1.431135	1.92242e-06
1.432704	1.92927e-06
1.434274	2.04356e-06
1.435843	2.02565e-06
1.437412	2.00446e-06
1.438981	2.14412e-06
1.440550	2.29482e-06
1.442120	2.25396e-06
1.443689	2.09658e-06
1.445258	2.15719e-06
1.446827	2.05563e-06
1.448397	2.20763e-06
1.449966	2.02159e-06
1.451535	1.93666e-06
1.453104	2.10432e-06
1.454674	1.93856e-06
1.456243	1.97288e-06
1.457812	1.97947e-06
1.459381	2.03757e-06
1.460950	1.86217e-06
1.462520	1.87476e-06
1.464089	1.99717e-06
1.465658	1.98993e-06
1.467227	1.95973e-06
1.468797	1.87163e-06
1.470366	1.93815e-06
1.471935	1.99628e-06
1.473504	2.11122e-06
1.475073	1.99119e-06
1.476643	2.08898e-06
1.478212	2.11038e-06
1.479781	3.07693e-06
1.481350	2.27260e-06
1.482920	1.97705e-06
1.484489	1.95877e-06
1.486058	2.17741e-06
1.487627	2.08990e-06
1.489197	2.03649e-06
1.490766	2.11463e-06
1.492335	2.09598e-06
1.493904	1.99065e-06
1.495473	1.99048e-06
1.497043	1.99639e-06
1.498612	1.93605e-06
1.500181	2.01617e-06
1.501750	2.03308e-06
1.503320	2.14685e-06
1.504889	2.25587e-06
1.506458	1.99233e-06
1.508027	2.06372e-06
1.509596	2.19208e-06
1.511166	2.18495e-06
1.512735	2.61345e-06
1.514304	2.22107e-06
1.515873	2.23867e-06
1.517443	2.35099e-06
1.519012	2.17671e-06
1.520581	2.20559e-06
1.522150	2.49381e-06
1.523720	2.01889e-06
1.525289	2.00154e-06
1.526858	2.01561e-06
1.528427	2.14125e-06
1.529996	2.06664e-06
1.531566	2.08005e-06
1.533135	2.13984e-06
1.534704	2.43607e-06
1.536273	1.88716e-06
1.537843	1.89744e-06
1.539412	1.95580e-06
1.540981	1.99717e-06
1.542550	2.06626e-06
1.544119	1.91608e-06
1.545689	2.00064e-06
1.547258	2.04075e-06
1.548827	1.89581e-06
1.550396	1.92379e-06
1.551966	1.93503e-06
1.553535	1.95641e-06
1.555104	1.98818e-06
1.556673	2.02438e-06
1.558243	2.08031e-06
1.559812	2.36657e-06
1.561381	2.04447e-06
1.562950	2.04787e-06
1.564519	2.07901e-06
1.566089	2.11346e-06
1.567658	2.14840e-06
1.569227	2.17512e-06
1.570796	2.18637e-06


==> anc/data_RoSyRa/fig5/rates_vs_theta_var_kT_Omega_0_eb_18000_T300.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key top left offset 0.9,-1                       # Place the legend at the top left with an offset
set key spacing 1.2                                  # Adjust legend spacing
set key title ' $k_T$ [GeV]' offset 0,0.5            # Add a title to the legend with an offset
set key maxrows 4                                     # Set the legend to have a maximum of 4 rows
set out 'temp.tex'                                   # Direct output to 'temp.tex' file

# Custom x-tics for theta values
set xtics ( \
    "0"      0, \
    '$\pi/4$'    pi/4, \
    '$\pi/2$'    pi/2 \
)

set xlabel '$\theta$'                                # Set x-axis label
set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set y-axis label
set format y "%.1e"                                   # Format y-axis as scientific notation
set format x "%g"                                     # Format x-axis as general
set title '$R=\infty$, $eB=18000$ MeV$^2$, $\Omega$=0 MeV, $T$=300  MeV'  # Set plot title

plot[0:pi/2] \
"SRPhotons_large_Ntheta_Rates_Unc_eB_18000_Omega_0_T_300_R_inf_total_kT_0.50.dat" u 1:2 w l lw 2 t '$0.5$',\
"SRPhotons_large_Ntheta_Rates_Unc_eB_18000_Omega_0_T_300_R_inf_total_kT_0.70.dat" u 1:2 w l lw 2 t '$0.7$',\
"SRPhotons_large_Ntheta_Rates_Unc_eB_18000_Omega_0_T_300_R_inf_total_kT_1.10.dat" u 1:2 w l lw 2 t '$1.1$'
set output                                            # Reset output to default (screen)

!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_vs_theta_var_kT_Omega_0_eb_18000_T300.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig6a/SRPhotons_Rates_Con_eB_18000_Omega_0_T_200_R_10_total.dat <==
0.50	1.02432e-14
0.70	7.34764e-15
0.90	4.83092e-15
1.10	2.72918e-15
1.30	1.35793e-15
1.50	8.03144e-16
1.70	5.16073e-16
1.90	3.68191e-16
2.25	2.21288e-16
3.00	8.50858e-17
4.25	1.21709e-17


==> anc/data_RoSyRa/fig6a/SRPhotons_Rates_Con_eB_18000_Omega_0_T_300_R_10_total.dat <==
0.50	5.13046e-12
0.70	3.63863e-12
0.90	2.32936e-12
1.10	1.24029e-12
1.30	5.48543e-13
1.50	2.93886e-13
1.70	1.68842e-13
1.90	1.02264e-13
2.25	4.56730e-14
3.00	1.20124e-14
4.25	1.65290e-15


==> anc/data_RoSyRa/fig6a/SRPhotons_Rates_Con_eB_18000_Omega_0_T_400_R_10_total.dat <==
0.50	8.06447e-11
0.70	5.67400e-11
0.90	3.56625e-11
1.10	1.81758e-11
1.30	7.22834e-12
1.50	3.45217e-12
1.70	1.84123e-12
1.90	1.09805e-12
2.25	4.83502e-13
3.00	1.18254e-13
4.25	1.08072e-14


==> anc/data_RoSyRa/fig6a/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat <==
0.50	1.03888e-05
0.70	2.52771e-06
0.90	7.21680e-07
1.10	2.46844e-07
1.30	7.15385e-08
1.50	2.48078e-08
1.70	8.26964e-09
1.90	3.12110e-09
2.25	4.79930e-10
3.00	9.82163e-12
4.25	1.77549e-14


==> anc/data_RoSyRa/fig6a/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat <==
0.50	2.67146e-05
0.70	8.10812e-06
0.90	2.85975e-06
1.10	1.06648e-06
1.30	4.44600e-07
1.50	1.91751e-07
1.70	9.24420e-08
1.90	3.96732e-08
2.25	1.05540e-08
3.00	7.19150e-10
4.25	8.97310e-12


==> anc/data_RoSyRa/fig6a/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_400_R_ind_total.dat <==
0.50	4.83947e-05
0.70	1.57965e-05
0.90	5.60056e-06
1.10	2.44736e-06
1.30	1.08620e-06
1.50	4.96059e-07
1.70	2.52924e-07
1.90	1.28577e-07
2.25	4.18521e-08
3.00	4.59949e-09
4.25	1.41868e-10


==> anc/data_RoSyRa/fig6a/rates_both_vs_kT_var_T_eB_18000_Omega_0_R_ind.gnu <==
set terminal epslatex standalone color colortext 10  # Set output terminal to epslatex with color and text size 10
#set size ratio 1                                    # (Commented out) Would set the plot aspect ratio to 1:1
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key maxrows 3                                     # Set the legend to have a maximum of 3 rows
set key spacing 1.2 offset 0,-1                       # Adjust legend spacing and offset
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(a)" at graph 0.025,0.05                  # Add label "(a)" at the specified graph coordinates
set xlabel '$k_T$ [GeV]'; set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set x and y axis labels with LaTeX formatting
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set logscale y                                        # Set y-axis to logarithmic scale
set format y "%.1e"; set format x "%g"               # Format y-axis as scientific notation and x-axis as general
set key top right                                     # Place the legend at the top right
set key title ' $T$ [MeV]' offset 0,0.5              # Add a title to the legend with an offset
set title '$eB=18000$  MeV$^2$, $\Omega$=0 MeV, $R=10$ fm'  # Set the plot title with LaTeX formatting

plot[:][:1e-2] \
    "SRPhotons_Rates_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat" u 1:2 w lp pt 7 lt 1 t '$R=\infty$, $200$', \
    "SRPhotons_Rates_Con_eB_18000_Omega_0_T_200_R_10_total.dat" u 1:2 w lp pt 6 lt 1 t 'Con, $200$', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 9 lt 2 t '$R=\infty$, $300$', \
    "SRPhotons_Rates_Con_eB_18000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 8 lt 2 t 'Con, $300$', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_0_T_400_R_ind_total.dat" u 1:2 w lp pt 11 lt 3 t '$R=\infty$, $400$', \
    "SRPhotons_Rates_Con_eB_18000_Omega_0_T_400_R_10_total.dat" u 1:2 w lp pt 10 lt 3 t 'Con, $400$'


set output                                            # Reset output to default (screen)

!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_both_vs_kT_var_T_eB_18000_Omega_0_R_ind.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove the label "(a)" from the plot



==> anc/data_RoSyRa/fig6b/SRPhotons_Rates_Con_eB_18000_Omega_0_T_300_R_10_total.dat <==
0.50	5.13046e-12
0.70	3.63863e-12
0.90	2.32936e-12
1.10	1.24029e-12
1.30	5.48543e-13
1.50	2.93886e-13
1.70	1.68842e-13
1.90	1.02264e-13
2.25	4.56730e-14
3.00	1.20124e-14
4.25	1.65290e-15


==> anc/data_RoSyRa/fig6b/SRPhotons_Rates_Con_eB_27000_Omega_0_T_300_R_10_total.dat <==
0.50	1.59685e-11
0.70	1.33624e-11
0.90	1.08697e-11
1.10	8.54987e-12
1.30	6.40981e-12
1.50	4.48712e-12
1.70	2.85759e-12
1.90	1.69714e-12
2.25	8.54006e-13
3.00	2.89643e-13
4.25	7.77100e-14


==> anc/data_RoSyRa/fig6b/SRPhotons_Rates_Con_eB_9000_Omega_0_T_300_R_10_total.dat <==
0.50	2.24251e-13
0.70	3.71149e-14
0.90	1.00492e-14
1.10	3.42900e-15
1.30	1.21041e-15
1.50	6.18539e-16
1.70	3.21095e-16
1.90	9.95764e-17
2.25	3.83663e-17
3.00	1.64754e-17
4.25	3.64346e-20


==> anc/data_RoSyRa/fig6b/SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat <==
0.50	2.67146e-05
0.70	8.10812e-06
0.90	2.85975e-06
1.10	1.06648e-06
1.30	4.44600e-07
1.50	1.91751e-07
1.70	9.24420e-08
1.90	3.96732e-08
2.25	1.05540e-08
3.00	7.19150e-10
4.25	8.97310e-12


==> anc/data_RoSyRa/fig6b/SRPhotons_Rates_Unc_eB_27000_Omega_0_T_300_R_ind_total.dat <==
0.50	5.64309e-05
0.70	1.55589e-05
0.90	6.04465e-06
1.10	2.36172e-06
1.30	1.03648e-06
1.50	4.47198e-07
1.70	2.06536e-07
1.90	9.18630e-08
2.25	2.35663e-08
3.00	1.77100e-09
4.25	2.23833e-11


==> anc/data_RoSyRa/fig6b/SRPhotons_Rates_Unc_eB_9000_Omega_0_T_300_R_ind_total.dat <==
0.50	8.12845e-06
0.70	2.11642e-06
0.90	6.82087e-07
1.10	2.45549e-07
1.30	9.48880e-08
1.50	3.91268e-08
1.70	1.72425e-08
1.90	7.18709e-09
2.25	1.76971e-09
3.00	1.11634e-10
4.25	1.25323e-12


==> anc/data_RoSyRa/fig6b/rates_both_vs_kT_var_eB_Omega_0_T_300_R_ind.gnu <==
set terminal epslatex standalone color colortext 10  # Set output terminal to epslatex with color and text size 10
#set size ratio 1                                    # (Commented out) Would set the plot aspect ratio to 1:1
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key top right                                     # Place the legend at the top right
set key maxrows 3                                     # Set the legend to have a maximum of 3 rows
set key spacing 1.2 offset 0,-1                       # Adjust legend spacing and offset
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(b)" at graph 0.025,0.05                  # Add label "(b)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'; set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set x and y axis labels with LaTeX formatting
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set logscale y                                        # Set y-axis to logarithmic scale
set format y "%.1e"; set format x "%g"               # Format y-axis as scientific notation and x-axis as general
set key title ' eB [MeV$^2$]' offset 0,0.5           # Add a title to the legend with an offset
set title '$\Omega$=0 MeV, $T$=300  MeV, $R$=10 fm'  # Set the plot title with LaTeX formatting

plot[:][1e-17:1e-1] \
    "SRPhotons_Rates_Unc_eB_9000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 7 lt 1 t '$R=\infty$, $9000$', \
    "SRPhotons_Rates_Con_eB_9000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 6 lt 1 t 'Con, $9000$', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 9 lt 2 t '$R=\infty$, $18000$', \
    "SRPhotons_Rates_Con_eB_18000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 8 lt 2 t 'Con, $18000$', \
    "SRPhotons_Rates_Unc_eB_27000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 11 lt 3 t '$R=\infty$, $27000$', \
    "SRPhotons_Rates_Con_eB_27000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 10 lt 3 t 'Con, $27000$'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_both_vs_kT_var_eB_Omega_0_T_300_R_ind.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove the label "(b)" from the plot



==> anc/data_RoSyRa/fig7a/SRPhotons_v2_Con_eB_18000_Omega_0_T_200_R_10_total.dat <==
0.50	0.428621
0.70	0.368641
0.90	0.266907
1.10	0.059872
1.30	-0.292613
1.50	-0.492883
1.70	-0.627828
1.90	-0.697782
2.25	-0.773296
3.00	-0.839621
4.25	-0.950667


==> anc/data_RoSyRa/fig7a/SRPhotons_v2_Con_eB_18000_Omega_0_T_300_R_10_total.dat <==
0.50	0.500811
0.70	0.450760
0.90	0.362115
1.10	0.169505
1.30	-0.195045
1.50	-0.392078
1.70	-0.513590
1.90	-0.594499
2.25	-0.714624
3.00	-0.838405
4.25	-0.950647


==> anc/data_RoSyRa/fig7a/SRPhotons_v2_Con_eB_18000_Omega_0_T_400_R_10_total.dat <==
0.50	0.548177
0.70	0.505846
0.90	0.428676
1.10	0.252298
1.30	-0.120913
1.50	-0.355090
1.70	-0.504077
1.90	-0.589672
2.25	-0.706599
3.00	-0.828475
4.25	-0.950385


==> anc/data_RoSyRa/fig7a/SRPhotons_v2_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat <==
0.50	0.327691
0.70	0.376761
0.90	0.450361
1.10	0.400398
1.30	0.491054
1.50	0.493650
1.70	0.448306
1.90	0.500437
2.25	0.499658
3.00	0.504133
4.25	0.504534


==> anc/data_RoSyRa/fig7a/SRPhotons_v2_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat <==
0.50	0.388637
0.70	0.445747
0.90	0.476305
1.10	0.504145
1.30	0.493605
1.50	0.518626
1.70	0.525018
1.90	0.541111
2.25	0.517690
3.00	0.566793
4.25	0.561944


==> anc/data_RoSyRa/fig7a/SRPhotons_v2_Unc_eB_18000_Omega_0_T_400_R_ind_total.dat <==
0.50	0.424186
0.70	0.463151
0.90	0.482215
1.10	0.518334
1.30	0.542425
1.50	0.543827
1.70	0.537261
1.90	0.558788
2.25	0.554433
3.00	0.597103
4.25	0.598740


==> anc/data_RoSyRa/fig7a/v2_both_vs_kT_var_T_eB_18000_Omega_0_R_ind.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
#set size ratio 1                                    # (Commented out) Would set the plot aspect ratio to 1:1
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key bottom right offset 0,2                      # Place the legend at the bottom right with an offset
set key spacing 1.2                                   # Adjust legend spacing
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(a)" at graph 0.025,0.05                  # Add label "(a)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'; set ylabel '$v_2$'        # Set x and y axis labels with LaTeX formatting
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set format y "%g"; set format x "%g"                 # Format y and x axes as general
set key title ' $T$ [MeV]' offset 0,0.5              # Add a title to the legend with an offset
set title '$eB=18000$  MeV$^2$, $\Omega$=0 MeV, $R$=10 fm'  # Set the plot title with LaTeX formatting

plot \
    4./7. dt 3 lw 3 lt 8 t 'Quasi-classical limit', \
    "SRPhotons_v2_Unc_eB_18000_Omega_0_T_200_R_ind_total.dat" u 1:2 w lp pt 7 lt 1 t '$R=\infty$, $200$', \
    "SRPhotons_v2_Con_eB_18000_Omega_0_T_200_R_10_total.dat" u 1:2 w lp pt 6 lt 1 t 'Con, $200$', \
    "SRPhotons_v2_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 9 lt 2 t '$R=\infty$, $300$', \
    "SRPhotons_v2_Con_eB_18000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 8 lt 2 t 'Con, $300$', \
    "SRPhotons_v2_Unc_eB_18000_Omega_0_T_400_R_ind_total.dat" u 1:2 w lp pt 11 lt 3 t '$R=\infty$, $400$', \
    "SRPhotons_v2_Con_eB_18000_Omega_0_T_400_R_10_total.dat" u 1:2 w lp pt 10 lt 3 t 'Con, $400$'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_both_vs_kT_var_T_eB_18000_Omega_0_R_ind.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove the label "(a)" from the plot



==> anc/data_RoSyRa/fig7b/SRPhotons_v2_Con_eB_18000_Omega_0_T_300_R_10_total.dat <==
0.50	0.500811
0.70	0.450760
0.90	0.362115
1.10	0.169505
1.30	-0.195045
1.50	-0.392078
1.70	-0.513590
1.90	-0.594499
2.25	-0.714624
3.00	-0.838405
4.25	-0.950647


==> anc/data_RoSyRa/fig7b/SRPhotons_v2_Con_eB_27000_Omega_0_T_300_R_10_total.dat <==
0.50	0.498818
0.70	0.475903
0.90	0.445055
1.10	0.402746
1.30	0.339683
1.50	0.238258
1.70	0.063282
1.90	-0.197499
2.25	-0.456982
3.00	-0.696425
4.25	-0.838685


==> anc/data_RoSyRa/fig7b/SRPhotons_v2_Con_eB_9000_Omega_0_T_300_R_10_total.dat <==
0.50	0.410200
0.70	-0.224028
0.90	-0.520770
1.10	-0.675854
1.30	-0.774922
1.50	-0.822817
1.70	-0.834098
1.90	-0.879746
2.25	-0.950441
3.00	-0.951057
4.25	-0.951057


==> anc/data_RoSyRa/fig7b/SRPhotons_v2_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat <==
0.50	0.388637
0.70	0.445747
0.90	0.476305
1.10	0.504145
1.30	0.493605
1.50	0.518626
1.70	0.525018
1.90	0.541111
2.25	0.517690
3.00	0.566793
4.25	0.561944


==> anc/data_RoSyRa/fig7b/SRPhotons_v2_Unc_eB_27000_Omega_0_T_300_R_ind_total.dat <==
0.50	0.228298
0.70	0.398009
0.90	0.428811
1.10	0.445947
1.30	0.470089
1.50	0.507488
1.70	0.493493
1.90	0.483195
2.25	0.497800
3.00	0.525037
4.25	0.535089


==> anc/data_RoSyRa/fig7b/SRPhotons_v2_Unc_eB_9000_Omega_0_T_300_R_ind_total.dat <==
0.50	0.452206
0.70	0.502762
0.90	0.526995
1.10	0.550791
1.30	0.549975
1.50	0.572134
1.70	0.573893
1.90	0.585995
2.25	0.590142
3.00	0.614084
4.25	0.628949


==> anc/data_RoSyRa/fig7b/v2_both_vs_kT_var_eB_Omega_0_T_300_R_ind.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
#set size ratio 1                                    # (Commented out) Would set the plot aspect ratio to 1:1
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key center right offset 0,0                      # Place the legend at the center right with an offset
set key spacing 1.2                                   # Adjust legend spacing
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(b)" at graph 0.025,0.05                  # Add label "(b)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'; set ylabel '$v_2$'        # Set x and y axis labels with LaTeX formatting
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set format y "%g"; set format x "%g"                 # Format y and x axes as general
set key title ' eB [MeV$^2$]' offset 0,0.5            # Add a title to the legend with an offset
set title ' $\Omega$=0 MeV, $T$=300  MeV, $R$=10 fm'  # Set the plot title with LaTeX formatting

plot[:][:0.65] \
    4./7. dt 3 lw 3 lt 8 t 'Quasi-classical limit', \
    "SRPhotons_v2_Unc_eB_9000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 7 lt 1 t '$R=\infty$, $9000$', \
    "SRPhotons_v2_Con_eB_9000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 6 lt 1 t 'Con, $9000$', \
    "SRPhotons_v2_Unc_eB_18000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 9 lt 2 t '$R=\infty$, $18000$', \
    "SRPhotons_v2_Con_eB_18000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 8 lt 2 t 'Con, $18000$', \
    "SRPhotons_v2_Unc_eB_27000_Omega_0_T_300_R_ind_total.dat" u 1:2 w lp pt 11 lt 3 t '$R=\infty$, $27000$', \
    "SRPhotons_v2_Con_eB_27000_Omega_0_T_300_R_10_total.dat" u 1:2 w lp pt 10 lt 3 t 'Con, $27000$'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_both_vs_kT_var_eB_Omega_0_T_300_R_ind.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove the label "(b)" from the plot



==> anc/data_RoSyRa/fig8a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_200_R_10_total.dat <==
0.50	1.48975e-05
0.70	4.22104e-06
0.90	1.17391e-06
1.10	3.06508e-07
1.30	7.23582e-08
1.50	2.00194e-08
1.70	5.74971e-09
1.90	1.76292e-09
2.25	2.35424e-10
3.00	3.76598e-12
4.25	4.05947e-15


==> anc/data_RoSyRa/fig8a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	8.40543e-05
0.70	3.01221e-05
0.90	1.11146e-05
1.10	3.77338e-06
1.30	1.18377e-06
1.50	4.31699e-07
1.70	1.69931e-07
1.90	7.01989e-08
2.25	1.61735e-08
3.00	8.38782e-10
4.25	6.73324e-12


==> anc/data_RoSyRa/fig8a/SRPhotons_Rates_Con_eB_18000_Omega_3_T_400_R_10_total.dat <==
0.50	2.66259e-04
0.70	1.05852e-04
0.90	4.40277e-05
1.10	1.67214e-05
1.30	6.08833e-06
1.50	2.54795e-06
1.70	1.14998e-06
1.90	5.47808e-07
2.25	1.63558e-07
3.00	1.49361e-08
4.25	3.20726e-10


==> anc/data_RoSyRa/fig8a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_200_R_10_total.dat <==
0.50	4.72497e-05
0.70	2.35842e-05
0.90	1.17443e-05
1.10	5.78369e-06
1.30	2.78222e-06
1.50	1.29036e-06
1.70	5.91444e-07
1.90	2.55281e-07
2.25	5.38409e-08
3.00	2.07197e-09
4.25	4.73752e-12


==> anc/data_RoSyRa/fig8a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	2.40411e-04
0.70	1.44163e-04
0.90	9.04886e-05
1.10	5.78354e-05
1.30	3.67600e-05
1.50	2.28876e-05
1.70	1.41385e-05
1.90	8.35561e-06
2.25	3.06627e-06
3.00	3.84616e-07
4.25	6.72905e-09


==> anc/data_RoSyRa/fig8a/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_400_R_10_total.dat <==
0.50	6.93524e-04
0.70	4.42422e-04
0.90	3.03713e-04
1.10	2.14681e-04
1.30	1.53319e-04
1.50	1.09364e-04
1.70	7.74199e-05
1.90	5.29413e-05
2.25	2.54382e-05
3.00	5.69964e-06
4.25	2.71527e-07


==> anc/data_RoSyRa/fig8a/rates_both_vs_kT_var_T_eB_18000_Omega_3_R_10.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key bottom left                                   # Place the legend at the bottom left
set key spacing 1.2                                  # Adjust legend spacing
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(a)" at graph 0.925,0.95                  # Add label "(a)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'                              # Set x-axis label
set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set y-axis label
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set logscale y                                        # Set y-axis to logarithmic scale
set format y "%.1e"                                   # Format y-axis as scientific notation
set format x "%g"                                     # Format x-axis as general
set key title ' $T$ [MeV]' offset 0,0.5              # Add a title to the legend with an offset
set title '$eB=18000$  MeV$^2$, $\Omega$=3 MeV, $R$=10 fm'  # Set plot title

plot \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_200_R_10_total.dat" using 1:2 with linespoints pointtype 7 linetype 1 title '$200$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_200_R_10_total.dat" using 1:2 with linespoints pointtype 6 linetype 1 title '$200$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints pointtype 9 linetype 2 title '$300$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints pointtype 8 linetype 2 title '$300$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_400_R_10_total.dat" using 1:2 with linespoints pointtype 11 linetype 3 title '$400$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_400_R_10_total.dat" using 1:2 with linespoints pointtype 10 linetype 3 title '$400$ Con'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_both_vs_kT_var_T_eB_18000_Omega_3_R_10.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig8b/SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	8.40543e-05
0.70	3.01221e-05
0.90	1.11146e-05
1.10	3.77338e-06
1.30	1.18377e-06
1.50	4.31699e-07
1.70	1.69931e-07
1.90	7.01989e-08
2.25	1.61735e-08
3.00	8.38782e-10
4.25	6.73324e-12


==> anc/data_RoSyRa/fig8b/SRPhotons_Rates_Con_eB_27000_Omega_3_T_300_R_10_total.dat <==
0.50	9.82794e-05
0.70	3.88173e-05
0.90	1.66441e-05
1.10	7.36898e-06
1.30	3.21535e-06
1.50	1.34569e-06
1.70	5.34547e-07
1.90	2.01009e-07
2.25	4.38929e-08
3.00	2.11502e-09
4.25	1.99742e-11


==> anc/data_RoSyRa/fig8b/SRPhotons_Rates_Con_eB_9000_Omega_3_T_300_R_10_total.dat <==
0.50	3.97671e-05
0.70	7.37922e-06
0.90	1.99389e-06
1.10	6.47265e-07
1.30	2.23237e-07
1.50	8.87535e-08
1.70	3.43962e-08
1.90	1.21328e-08
2.25	3.33483e-09
3.00	2.04629e-10
4.25	1.39100e-14


==> anc/data_RoSyRa/fig8b/SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	2.40411e-04
0.70	1.44163e-04
0.90	9.04886e-05
1.10	5.78354e-05
1.30	3.67600e-05
1.50	2.28876e-05
1.70	1.41385e-05
1.90	8.35561e-06
2.25	3.06627e-06
3.00	3.84616e-07
4.25	6.72905e-09


==> anc/data_RoSyRa/fig8b/SRPhotons_Rates_Unc_eB_27000_Omega_3_T_300_R_10_total.dat <==
0.50	2.04625e-04
0.70	1.19928e-04
0.90	7.43596e-05
1.10	4.70579e-05
1.30	2.98078e-05
1.50	1.87145e-05
1.70	1.15892e-05
1.90	7.08725e-06
2.25	2.90701e-06
3.00	3.68750e-07
4.25	9.56380e-09


==> anc/data_RoSyRa/fig8b/SRPhotons_Rates_Unc_eB_9000_Omega_3_T_300_R_10_total.dat <==
0.50	2.89732e-04
0.70	1.76433e-04
0.90	1.10772e-04
1.10	6.47531e-05
1.30	3.88616e-05
1.50	2.38037e-05
1.70	1.44112e-05
1.90	7.59826e-06
2.25	1.66603e-06
3.00	7.90142e-08
4.25	7.56517e-10


==> anc/data_RoSyRa/fig8b/rates_both_vs_kT_var_eB_Omega_3_T_300_R_10.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
#set size ratio 1                                    # (Commented out) Would set the plot aspect ratio to 1:1
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key bottom left                                   # Place the legend at the bottom left
set key spacing 1.2                                  # Adjust legend spacing
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(b)" at graph 0.925,0.95                  # Add label "(b)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'                              # Set x-axis label
set ylabel '$\langle\frac{dR}{d^2 k_T dy} \rangle$[GeV$^{-2}$fm$^{-4}$]'  # Set y-axis label
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set logscale y                                        # Set y-axis to logarithmic scale
set format y "%.1e"                                   # Format y-axis as scientific notation
set format x "%g"                                     # Format x-axis as general
set key title ' eB [MeV$^2$]' offset 0,0.5           # Add a title to the legend with an offset
set title '$\Omega$=3 MeV, $T$=300 MeV, $R$=10 fm'    # Set plot title

plot \
    "SRPhotons_Rates_Unc_eB_9000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 1 pointtype 7 title '$9000$ Unc', \
    "SRPhotons_Rates_Con_eB_9000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 1 pointtype 6 title '$9000$ Con', \
    "SRPhotons_Rates_Unc_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 2 pointtype 9 title '$18000$ Unc', \
    "SRPhotons_Rates_Con_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 2 pointtype 8 title '$18000$ Con', \
    "SRPhotons_Rates_Unc_eB_27000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 3 pointtype 11 title '$27000$ Unc', \
    "SRPhotons_Rates_Con_eB_27000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 3 pointtype 10 title '$27000$ Con'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf rates_both_vs_kT_var_eB_Omega_3_T_300_R_10.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig9a/SRPhotons_v2_Con_eB_18000_Omega_3_T_200_R_10_total.dat <==
0.50	0.263438
0.70	0.213129
0.90	0.145630
1.10	-0.043573
1.30	-0.354777
1.50	-0.522677
1.70	-0.631454
1.90	-0.695477
2.25	-0.781916
3.00	-0.872955
4.25	-0.950929


==> anc/data_RoSyRa/fig9a/SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	0.289476
0.70	0.227200
0.90	0.137901
1.10	-0.052760
1.30	-0.357141
1.50	-0.526884
1.70	-0.629774
1.90	-0.693887
2.25	-0.779197
3.00	-0.870852
4.25	-0.950911


==> anc/data_RoSyRa/fig9a/SRPhotons_v2_Con_eB_18000_Omega_3_T_400_R_10_total.dat <==
0.50	0.284829
0.70	0.210445
0.90	0.113937
1.10	-0.073459
1.30	-0.374565
1.50	-0.536453
1.70	-0.639122
1.90	-0.701032
2.25	-0.783813
3.00	-0.872239
4.25	-0.950909


==> anc/data_RoSyRa/fig9a/SRPhotons_v2_Unc_eB_18000_Omega_3_T_200_R_10_total.dat <==
0.50	0.450175
0.70	0.474706
0.90	0.482994
1.10	0.481729
1.30	0.480606
1.50	0.476772
1.70	0.476010
1.90	0.460916
2.25	0.423128
3.00	0.451519
4.25	0.212875


==> anc/data_RoSyRa/fig9a/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	0.446750
0.70	0.459808
0.90	0.466275
1.10	0.468754
1.30	0.469035
1.50	0.465686
1.70	0.464618
1.90	0.448970
2.25	0.409695
3.00	0.427320
4.25	0.188428


==> anc/data_RoSyRa/fig9a/SRPhotons_v2_Unc_eB_18000_Omega_3_T_400_R_10_total.dat <==
0.50	0.432622
0.70	0.441864
0.90	0.446632
1.10	0.452495
1.30	0.454597
1.50	0.454760
1.70	0.453091
1.90	0.438802
2.25	0.402791
3.00	0.415106
4.25	0.173979


==> anc/data_RoSyRa/fig9a/v2_both_vs_kT_var_T_eB_18000_Omega_3_R_10.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
#set size ratio 1                                    # (Commented out) Would set the plot aspect ratio to 1:1
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key center right offset 0,-2                     # Place the legend at the center right with an offset
set key spacing 1.2                                  # Adjust legend spacing
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(a)" at graph 0.025,0.05                  # Add label "(a)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'                              # Set x-axis label
set ylabel '$v_2$'                                    # Set y-axis label
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set format y "%g"                                     # Format y-axis as general
set format x "%g"                                     # Format x-axis as general
set key title ' $T$ [MeV]' offset 0,0.5              # Add a title to the legend with an offset
set title '$eB=18000$  MeV$^2$, $\Omega$=3 MeV, $R$=10 fm'  # Set plot title

plot \
    4./7. dashtype 3 linewidth 3 linetype 8 title 'Quasi-classical limit', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_200_R_10_total.dat" using 1:2 with linespoints linetype 1 pointtype 7 title '$200$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_200_R_10_total.dat" using 1:2 with linespoints linetype 1 pointtype 6 title '$200$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 2 pointtype 9 title '$300$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 2 pointtype 8 title '$300$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_400_R_10_total.dat" using 1:2 with linespoints linetype 3 pointtype 11 title '$400$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_400_R_10_total.dat" using 1:2 with linespoints linetype 3 pointtype 10 title '$400$ Con'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_both_vs_kT_var_T_eB_18000_Omega_3_R_10.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot



==> anc/data_RoSyRa/fig9b/SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	0.289476
0.70	0.227200
0.90	0.137901
1.10	-0.052760
1.30	-0.357141
1.50	-0.526884
1.70	-0.629774
1.90	-0.693887
2.25	-0.779197
3.00	-0.870852
4.25	-0.950911


==> anc/data_RoSyRa/fig9b/SRPhotons_v2_Con_eB_27000_Omega_3_T_300_R_10_total.dat <==
0.50	0.330529
0.70	0.320451
0.90	0.277686
1.10	0.240815
1.30	0.184501
1.50	0.090594
1.70	-0.076840
1.90	-0.297751
2.25	-0.515981
3.00	-0.727133
4.25	-0.866473


==> anc/data_RoSyRa/fig9b/SRPhotons_v2_Con_eB_9000_Omega_3_T_300_R_10_total.dat <==
0.50	-0.005774
0.70	-0.496367
0.90	-0.690569
1.10	-0.786917
1.30	-0.852320
1.50	-0.877362
1.70	-0.896203
1.90	-0.933447
2.25	-0.950974
3.00	-0.951057
4.25	-0.951057


==> anc/data_RoSyRa/fig9b/SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_total.dat <==
0.50	0.446750
0.70	0.459808
0.90	0.466275
1.10	0.468754
1.30	0.469035
1.50	0.465686
1.70	0.464618
1.90	0.448970
2.25	0.409695
3.00	0.427320
4.25	0.188428


==> anc/data_RoSyRa/fig9b/SRPhotons_v2_Unc_eB_27000_Omega_3_T_300_R_10_total.dat <==
0.50	0.436402
0.70	0.470648
0.90	0.481176
1.10	0.483307
1.30	0.486622
1.50	0.486079
1.70	0.481903
1.90	0.481959
2.25	0.478008
3.00	0.446712
4.25	0.440656


==> anc/data_RoSyRa/fig9b/SRPhotons_v2_Unc_eB_9000_Omega_3_T_300_R_10_total.dat <==
0.50	0.421179
0.70	0.429353
0.90	0.428969
1.10	0.396488
1.30	0.394177
1.50	0.403420
1.70	0.411919
1.90	0.346390
2.25	0.007541
3.00	-0.490755
4.25	-0.751701


==> anc/data_RoSyRa/fig9b/v2_both_vs_kT_var_eB_Omega_3_T_300_R_10.gnu <==
set terminal epslatex standalone color colortext 11  # Set output terminal to epslatex with color and text size 11
set pointsize 1.2                                    # Set the size of plot points to 1.2
set samples 1000                                     # Set the number of samples for functions to 1000
set key center right offset 1.6,0.2                  # Place the legend at the center right with an offset
set key spacing 1.2                                  # Adjust legend spacing
set out 'temp.tex'                                   # Direct output to 'temp.tex' file
set label "(b)" at graph 0.025,0.05                  # Add label "(b)" at the specified graph coordinates

set xlabel '$k_T$ [GeV]'                              # Set x-axis label
set ylabel '$v_2$'                                    # Set y-axis label
set xtics 0.5                                         # Set x-axis tics every 0.5 units
set format y "%g"                                     # Format y-axis as general
set format x "%g"                                     # Format x-axis as general
set key title ' eB [MeV$^2$]' offset -0.8,0.5        # Add a title to the legend with an offset
set title '$\Omega$=3 MeV, $T$=300 MeV, $R$=10 fm'  # Set plot title

plot[:][:0.6] \
    4./7. dashtype 3 linewidth 3 linetype 8 title 'Quasi-classical limit', \
    "SRPhotons_v2_Unc_eB_9000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 1 pointtype 7 title '$9000$ Unc', \
    "SRPhotons_v2_Con_eB_9000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 1 pointtype 6 title '$9000$ Con', \
    "SRPhotons_v2_Unc_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 2 pointtype 7 title '$18000$ Unc', \
    "SRPhotons_v2_Con_eB_18000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 2 pointtype 6 title '$18000$ Con', \
    "SRPhotons_v2_Unc_eB_27000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 3 pointtype 7 title '$27000$ Unc', \
    "SRPhotons_v2_Con_eB_27000_Omega_3_T_300_R_10_total.dat" using 1:2 with linespoints linetype 3 pointtype 6 title '$27000$ Con'

set output                                            # Reset output to default (screen)
!pdflatex temp.tex                                    # Compile the LaTeX file to PDF
!pdfcrop temp.pdf v2_both_vs_kT_var_eB_Omega_3_T_300_R_10.pdf  # Crop the PDF and save as a new file
!rm temp*                                             # Remove temporary files
unset label                                           # Remove any labels from the plot


